Exploring and machine learning structural instabilities in 2D materials

We address the problem of predicting the zero-temperature dynamical stability (DS) of a periodic crystal without computing its full phonon band structure. Here we report the evidence that DS can be inferred with good reliability from the phonon frequencies at the center and boundary of the Brillouin zone (BZ). This analysis represents a validation of the DS test employed by the Computational 2D Materials Database (C2DB). For 137 dynamically unstable 2D crystals, we displace the atoms along an unstable mode and relax the structure. This procedure yields a dynamically stable crystal in 49 cases. The elementary properties of these new structures are characterised using the C2DB workflow, and it is found that their properties can differ significantly from those of the original unstable crystals, e.g. band gaps are opened by 0.3 eV on average. All the crystal structures and properties are available in the C2DB. Finally, we train a classification model on the DS data for 3295 2D materials in the C2DB using a representation encoding the electronic structure of the crystal. We obtain an excellent receiver operating characteristic (ROC) curve with an area under the curve (AUC) of 0.90, showing that the classification model can drastically reduce computational efforts in high-throughput studies.

==> 01-outcomes-cbp-protocol/plot.py <==
from asr.core import read_json
from matplotlib import pyplot as plt
from PIL import Image
from ase.spectrum.band_structure import BandStructure
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
import numpy as np
import os
import sys

p = os.path.abspath('../')
if p not in sys.path:
    sys.path.append(p)

from rcparams import plotter, textwidth, columnwidth

def plot_bands(energies, path, ax):
    nl = energies.shape[1]
    x, X, labels = path.get_linear_kpoint_axis()
    print(path.get_linear_kpoint_axis)
    print(labels)
    for l in range(nl):
        ax.plot(x, energies[:,l], '-k', lw=0.75, zorder=1)
    ax.set_xticks(X)
    labels = [[label,r'$\Gamma$'][label=='G'] for label in labels]
    ax.set_xticklabels(labels)
    ax.grid(axis='x')

@plotter()
def plot():
    fig, axes = plt.subplots(figsize=(textwidth,textwidth*0.35), nrows=1, ncols=3, sharey=True)
    fig.subplots_adjust(wspace=.0)
    # H-MoS2 bands
    ax = axes.flatten()[0]
    ax.set_title('True positive', color='C2', pad=10,  fontsize=10)
    hmosdata = read_json('MoS2-full.json')#['kwargs']['data']
    path = hmosdata["path"]
    x, X, labels = path.get_linear_kpoint_axis()
    print(labels)
    energies = hmosdata["omega_kl"]
    ax.set_ylabel(r'$\omega$ [meV]')
    ax.set_xlim(x[0],x[-1])
    ax.set_ylim(-35, 60)
    plot_bands(energies, path, ax)
    energies2 = hmosdata["omega_kl"]
    M = np.array([0.5,0.0,0])
    for n, q in enumerate(path.kpts):
        if ((q - M)**2).sum() <= 0.01**2:
            Q = n 
            #print(n, q)
    nl = energies.shape[1]
    x, X, labels = path.get_linear_kpoint_axis()
    ms = 4
    ax.plot([X[0],X[-1]], [0]*2, '--k', lw=.75, zorder=2)
    ax.scatter([X[0]]*nl, energies2[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[1]]*nl, energies2[Q,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[3]]*nl, energies2[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.tick_params(axis='both', left=True, which='both', bottom=False)
    # NbSSe bands
    ax = axes.flatten()[1]
    ax.set_title('False positive', color='r', pad=10,  fontsize=10)
    nbssedata = read_json('NbSSe-full.json')['kwargs']['data']
    path = nbssedata["path"]
    x, X, labels = path.get_linear_kpoint_axis()
    energies = nbssedata["omega_kl"]
    plot_bands(energies, path, ax)
    energies2 = nbssedata["omega_kl"]
    M = np.array([0.5,0.0,0])
    for n, q in enumerate(path.kpts):
        if ((q - M)**2).sum() <= 0.01**2:
            Q = n 
            #print(n, q)
    nl = energies.shape[1]
    x, X, labels = path.get_linear_kpoint_axis()
    ax.plot([X[0],X[-1]], [0]*2, '--k', lw=.75, zorder=2)
    ax.scatter([X[0]]*nl, energies2[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[1]]*nl, energies2[Q,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[3]]*nl, energies2[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.set_xlim(x[0],x[-1])
    ax.tick_params(axis='both', which='both', left=False, bottom=False)
    # T-MoS2 bands
    ax = axes.flatten()[2]
    nbssedata = read_json('T-full.json')['kwargs']['data']
    path = nbssedata["path"]
    x, X, labels = path.get_linear_kpoint_axis()
    energies = nbssedata["omega_kl"]
    ax.set_xlim(x[0],x[-1])
    ax.set_title('True negative', color='C2', pad=10, fontsize=10)
    ax.tick_params(axis='both', left=False, which='both', bottom=False)
    plot_bands(energies, path, ax)
    energies2 = nbssedata["omega_kl"]
    M = np.array([0.5,0.0,0])
    for n, q in enumerate(path.kpts):
        if ((q - M)**2).sum() <= 0.01**2:
            Q = n 
            #print(n, q)
    nl = energies.shape[1]
    x, X, labels = path.get_linear_kpoint_axis()
    ax.plot([X[0],X[-1]], [0]*2, '--k', lw=.75, zorder=2)
    ax.scatter([X[0]]*nl, energies2[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[1]]*nl, energies2[Q,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[3]]*nl, energies2[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    plt.tight_layout()
    name = 'outcomes-cbp'
    plt.savefig(name+'.png', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    plt.savefig(name+'.pdf', dpi=300)
    #plt.savefig('1-protocol.pdf', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    #plt.savefig('1-new.pdf', dpi=300)
    #plt.show()

if __name__ == '__main__':
    plot()


==> 01-table-pushed/get_table.py <==
#from pymatgen.util.string import latexify
from ase.formula import Formula

from asr.core import read_json
import numpy as np

data = read_json('result.json')

formula = data['formula']

formula = [Formula(form, format='metal').format() for form in formula]

formulas = np.array(formula)[np.argsort(formula)]

oldhull_n = data['before']['hull'][np.argsort(formula)]
newhull_n = data['after']['hull'][np.argsort(formula)]
oldhess_n = data['before']['hess'][np.argsort(formula)]
newhess_n = data['after']['hess'][np.argsort(formula)]
oldgap_n = data['before']['gap'][np.argsort(formula)]
newgap_n = data['after']['gap'][np.argsort(formula)]

for n in range(len(formula)):
    w = Formula(formulas[n], format='metal')
    name = w.format('latex')
    #name = formulas[n]
    print(f'{name} &',
          f'{np.round(oldhull_n[n],2)} &',
          f'{np.round(newhull_n[n],2)} &',
          f'{np.round(oldhess_n[n],2)} &',
          f'{np.round(newhess_n[n],2)} &',
          f'{np.round(oldgap_n[n],2)} &',
          f'{np.round(newgap_n[n],2)} ',
           '\\\\'
          )


==> 02-TTp-MoS2-transition/plot.py <==
from asr.core import read_json
from matplotlib import pyplot as plt
from ase.spectrum.band_structure import BandStructure
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
import numpy as np
import sys
import os

p = os.path.abspath('../')
if p not in sys.path:
    sys.path.append(p)

from rcparams import plotter, textwidth, columnwidth

def plot_bands(energies, path, ax):
    nl = energies.shape[1]
    x, X, labels = path.get_linear_kpoint_axis()
    print(labels[0])
    for l in range(nl):
        ax.plot(x, energies[:,l], '-k', zorder=1)
    ax.set_xlim(x[0],x[-1])
    ax.set_ylim(-35,60)
    #ax.set_ylim(np.min(energies)*1.1, np.max(energies)*1.1)
    ax.set_xticks(X)
    labels = [[label,r'$\Gamma$'][label=='G'] for label in labels]
    ax.set_xticklabels(labels)

@plotter()
def plot():
    tdata = read_json('T-full.json')['kwargs']['data']
    path = tdata["path"]
    energies = tdata["omega_kl"]
    fig, axes = plt.subplots(figsize=(textwidth,textwidth*0.65), nrows=2, ncols=2, gridspec_kw={'height_ratios': [1, 1.5]}, sharey=False)
    fig.subplots_adjust(wspace=.1)
    ax = axes.flatten()[0]
    from PIL import Image
    img = Image.open('T-phase.png')
    img = img.resize(np.array(img.size)//4, Image.ANTIALIAS)
    arr_img = plt.imread('T-phase.png', format='png')
    imagebox = OffsetImage(img, zoom=0.35)
    imagebox.image.axes = ax
    ab = AnnotationBbox(imagebox, (0.0, 0.0), xybox=(.5, 0.5), frameon=False)
    ax.add_artist(ab)
    ax.axis('off')
    ax.text(0.2,0.8,'1T', fontsize=10)
    # add legend
    img = Image.open('legend.png')
    img = img.resize(np.array(img.size)//4, Image.ANTIALIAS)
    imagebox = OffsetImage(img, zoom=0.10)
    imagebox.image.axes = ax
    ab = AnnotationBbox(imagebox, (0.0, 0.0), xybox=(0.0, 0.1), frameon=False)
    ax.add_artist(ab)
    ax.text(0.04, 0.015, 'Mo', size=8)
    ax.text(0.04, 0.125, 'S', size=8)
    ax = axes.flatten()[1]
    ax.axis('off')
    img = Image.open('Tp-phase.png')
    img = img.resize(np.array(img.size)//4, Image.ANTIALIAS)
    imagebox = OffsetImage(img, zoom=0.34)
    imagebox.image.axes = ax
    ab = AnnotationBbox(imagebox, (0.0, 0.0), xybox=(.5, 0.5), frameon=False)
    ax.add_artist(ab)
    ax.text(0.2,0.8,r'1T$^\prime$', fontsize=10)
    # T-phase plot
    ax = axes.flatten()[2]
    plot_bands(energies, path, ax)
    t2data = read_json('T-full.json')['kwargs']['data']
    path = t2data["path"]
    energies2 = t2data["omega_kl"]
    M = np.array([0.5,0.0,0])
    for n, q in enumerate(path.kpts):
        if ((q - M)**2).sum() <= 0.01**2:
            Q = n 
            print(n, q)
    nl = energies.shape[1]
    x, X, labels = path.get_linear_kpoint_axis()
    ax.plot([X[0],X[-1]], [0]*2, '--k', zorder=2)
    ax.scatter([X[0]]*nl, energies2[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[1]]*nl, energies2[Q,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[3]]*nl, energies2[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.set_ylabel(r'$\omega$ [meV]')
    ax.grid(axis='x')
    ax.tick_params(axis='x', which='both', bottom=False)
    # Tp-phase plot
    ax = axes.flatten()[3]
    tpdata = read_json('Tp-full.json')['kwargs']['data']
    energies = tpdata["omega_kl"]
    path = tpdata["path"]
    plot_bands(energies, path, ax)
    tp2data = read_json('Tp-2N.json')#['kwargs']['data']
    path = tp2data["path"]
    energies2 = tp2data["omega_kl"]
    M = np.array([0.5,0.5,0])
    for n, q in enumerate(path.kpts):
        if ((q - M)**2).sum() <= 0.01**2:
            Q = n 
            print(n, q)
    nl = energies2.shape[1]
    QX = 23; QY = 56; QS = 35
    x, X, labels = path.get_linear_kpoint_axis()
    ax.plot([X[0],X[-1]], [0]*2, '--k')
    ax.scatter([X[0]]*nl, energies2[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[1]]*nl, energies2[QX,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[2]]*nl, energies2[QS,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[3]]*nl, energies2[QY,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[4]]*nl, energies2[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[5]]*nl, energies2[QS,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.set_xticks(X)
    ax.grid(axis='x')
    ax.tick_params(axis='x', which='both', bottom=False)
    plt.tight_layout()
    plt.savefig('3-new.png', dpi=300)
    plt.savefig('2-TTp.transition.pdf', dpi=300)
    #plt.show()

if __name__ == '__main__':
    plot()


==> 03-pushed-histograms/2x1-bz.py <==
import numpy as np
from ase.atoms import Atoms
from ase.visualize import view
import matplotlib.pyplot as plt
import numpy.linalg as la
from math import pi
#
import os
import sys

p = os.path.abspath('..')
if p not in sys.path:
    sys.path.append(p)
from rcparams import plotter, textwidth, columnwidth
#
@plotter()
def plot():
    a = 1; c = 1; l = 1
    #
    atoms = Atoms('O',
                 cell=[[a,0,0],[a/2,a*np.sqrt(3)/2,0],[0,0,1]],
                 positions=[[0,0,0]],
                 pbc=[1,1,0])
    #
    atoms = atoms.repeat((1,1,1))
    #view(atoms)
    #
    from ase.dft import monkhorst_pack
    from ase.dft.kpoints import ibz_points
    from ase.dft.kpoints import ibz_points, kpoint_convert
    # Unit cells in Ang 
    nkpts = 100
    cell_cv = atoms.cell
    # Square k-point grid that covers the BZ
    b = 0.75 * 2 * pi / cell_cv[0,0]
    k_v = np.linspace(-b, b, nkpts)
    kx_vv, ky_vv = np.meshgrid(k_v, k_v)
    # List of k points (in array)
    kpts_kv = np.array([kx_vv.ravel(), ky_vv.ravel(),
                        np.zeros_like(kx_vv.ravel())]).transpose()
    # Convert to units of reciprocal lattice vectors
    kpts_kc = kpoint_convert(cell_cv, ckpts_kv=kpts_kv)
    # High-symmetry points in the Brillouin zone
    points = ibz_points['hexagonal']
    K = np.array(points['K'])
    M = np.array(points['M'])
    # Brillouin zone
    Q_kc = [[0., 1./2, 0],
            [1./2, 0., 0],
            [1./2, 1./2, 0],
            [0., 0., 0],
            [1., 0., 0],
            [0., 1., 0]]
    K_kc = [[1./3, 2./3, 0],
            [-1./3, 1./3, 0],
            [-2./3, -1./3, 0],
            [-1./3, -2./3, 0],
        [1./3, -1./3, 0],
        [2./3, 1./3, 0],
        [1./3, 2./3, 0],
        ]
    cell_kc = [[0.,0.,0.],
               [1.,0.,0.],
               [1.,1.,0.],
               [0.,1.,0.],
               [0.,0.,0.]]
    # Convert to cartesian coordinates
    K_kv = kpoint_convert(cell_cv, skpts_kc=K_kc)
    Q_kv = kpoint_convert(cell_cv, skpts_kc=Q_kc)
    cell_kv = kpoint_convert(cell_cv, skpts_kc=cell_kc)
    # Convert to units of (2pi/a)
    a = la.norm(cell_cv[0])
    kx_vv /= (2*pi / a)
    ky_vv /= (2*pi / a)
    K_kv /= (2*pi / a)
    Q_kv /= (2*pi / a)
    cell_kv /= (2*pi / a)
    plt.figure(1, (8, 6), dpi=300)
    plt.axes([.18, .18, .76, .76])
    print(K_kv)
    ms=15
    plt.plot(K_kv[:, 0], K_kv[:, 1], 'k', lw=2)
    plt.plot(cell_kv[:, 0], cell_kv[:, 1], 'k', lw=1)
    plt.plot([Q_kv[3, 0],Q_kv[4, 0]], [Q_kv[3, 1],Q_kv[4, 1]], '-k', lw=2)
    plt.plot([Q_kv[3, 0],Q_kv[5, 0]], [Q_kv[3, 1],Q_kv[5, 1]], '-k', lw=2)
    plt.plot(Q_kv[0, 0], Q_kv[0, 1], 'C1o', ms=ms, markeredgecolor='k')
    plt.plot(Q_kv[1, 0], Q_kv[1, 1], 'C1o', ms=ms, markeredgecolor='k')
    plt.plot(Q_kv[2, 0], Q_kv[2, 1], 'C1o', ms=ms, markeredgecolor='k')
    plt.text(Q_kv[2, 0]+.07, Q_kv[2, 1], r'$q_{xy}$', fontsize=30)
    plt.text(Q_kv[1, 0]+.07, Q_kv[1, 1], r'$q_x$', fontsize=30)
    plt.text(Q_kv[0, 0]+.05, Q_kv[0, 1]+0.07, r'$q_y$', fontsize=30)
    plt.arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[4, 0],Q_kv[4, 1], head_width=0.06, head_length=0.08, fc='k', ec='k')
    plt.arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[5, 0],Q_kv[5, 1], head_width=0.06, head_length=0.08, fc='k', ec='k')
    #plt.plot(K_kv[1, 0], K_kv[1, 1], 'wo', lw=2)
    #plt.plot(K_kv[2, 0], K_kv[2, 1], 'wo', lw=2)
    #plt.plot(K_kv[3, 0], K_kv[3, 1], 'wo', lw=2)
    # Limits, ticks, and labels
    plt.xlim([kx_vv.min(), kx_vv.max()])
    plt.ylim([ky_vv.min(), ky_vv.max()])
    plt.axis('equal')
    plt.axis('off')
    if 0:
        plt.xticks([-0.6, -0.3, 0, 0.3, 0.6], fontsize=16)
        plt.yticks([-0.6, -0.3, 0, 0.3, 0.6], fontsize=16)
        plt.xlabel(r"$q_x'$ ($2\pi / a$)", fontsize=22)
        plt.ylabel(r"$q_y'$ ($2\pi / a$)", fontsize=22)
    plt.savefig("2x1-points.png", bbox_inches = 'tight', pad_inches = 0)
    plt.show()
#
if __name__ == '__main__':
    plot()


==> 03-pushed-histograms/2x2-bz.py <==
import numpy as np
from ase.atoms import Atoms
from ase.visualize import view
import matplotlib.pyplot as plt
import numpy.linalg as la
from math import pi
#
import os
import sys

p = os.path.abspath('..')
if p not in sys.path:
    sys.path.append(p)
from rcparams import plotter, textwidth, columnwidth
#
@plotter()
def plot():
    a = 1; c = 1; l = 1
    #
    atoms = Atoms('O',
                 cell=[[a,0,0],[a/2,a*np.sqrt(3)/2,0],[0,0,1]],
                 positions=[[0,0,0]],
                 pbc=[1,1,0])
    #
    atoms = atoms.repeat((1,1,1))
    #view(atoms)
    #
    from ase.dft import monkhorst_pack
    from ase.dft.kpoints import ibz_points
    from ase.dft.kpoints import ibz_points, kpoint_convert
    # Unit cells in Ang 
    nkpts = 100
    cell_cv = atoms.cell
    # Square k-point grid that covers the BZ
    b = 0.75 * 2 * pi / cell_cv[0,0]
    k_v = np.linspace(-b, b, nkpts)
    kx_vv, ky_vv = np.meshgrid(k_v, k_v)
    # List of k points (in array)
    kpts_kv = np.array([kx_vv.ravel(), ky_vv.ravel(),
                        np.zeros_like(kx_vv.ravel())]).transpose()
    # Convert to units of reciprocal lattice vectors
    kpts_kc = kpoint_convert(cell_cv, ckpts_kv=kpts_kv)
    # High-symmetry points in the Brillouin zone
    points = ibz_points['hexagonal']
    K = np.array(points['K'])
    M = np.array(points['M'])
    # Brillouin zone
    Q_kc = [[0., 1./2, 0],
            [1./2, 0., 0],
            [1./2, 1./2, 0],
            [0., 0., 0],
            [1., 0., 0],
            [0., 1., 0]]
    K_kc = [[1./3, 2./3, 0],
            [-1./3, 1./3, 0],
            [-2./3, -1./3, 0],
            [-1./3, -2./3, 0],
        [1./3, -1./3, 0],
        [2./3, 1./3, 0],
        [1./3, 2./3, 0],
        ]
    cell_kc = [[0.,0.,0.],
               [1.,0.,0.],
               [1.,1.,0.],
               [0.,1.,0.],
               [0.,0.,0.]]
    # Convert to cartesian coordinates
    K_kv = kpoint_convert(cell_cv, skpts_kc=K_kc)
    Q_kv = kpoint_convert(cell_cv, skpts_kc=Q_kc)
    cell_kv = kpoint_convert(cell_cv, skpts_kc=cell_kc)
    # Convert to units of (2pi/a)
    a = la.norm(cell_cv[0])
    kx_vv /= (2*pi / a)
    ky_vv /= (2*pi / a)
    K_kv /= (2*pi / a)
    Q_kv /= (2*pi / a)
    cell_kv /= (2*pi / a)
    plt.figure(1, (8, 6), dpi=300)
    plt.axes([.18, .18, .76, .76])
    print(K_kv)
    ms = 15
    plt.plot(K_kv[:, 0], K_kv[:, 1], 'k', lw=2)
    plt.plot(cell_kv[:, 0], cell_kv[:, 1], 'k', lw=1)
    plt.plot([Q_kv[3, 0],Q_kv[4, 0]], [Q_kv[3, 1],Q_kv[4, 1]], '-k', lw=2)
    plt.plot([Q_kv[3, 0],Q_kv[5, 0]], [Q_kv[3, 1],Q_kv[5, 1]], '-k', lw=2)
    plt.plot(Q_kv[0, 0], Q_kv[0, 1], 'C0o', ms=ms, markeredgecolor='k')
    plt.plot(Q_kv[1, 0], Q_kv[1, 1], 'C1o', ms=ms, markeredgecolor='k')
    plt.plot(Q_kv[2, 0], Q_kv[2, 1], 'C2o', ms=ms, markeredgecolor='k')
    plt.text(Q_kv[2, 0]+.07, Q_kv[2, 1], r'$q_{xy}$', fontsize=30)
    plt.text(Q_kv[1, 0]+.07, Q_kv[1, 1], r'$q_x$', fontsize=30)
    plt.text(Q_kv[0, 0]+.05, Q_kv[0, 1]+0.07, r'$q_y$', fontsize=30)
    plt.arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[4, 0],Q_kv[4, 1], head_width=0.06, head_length=0.08, fc='k', ec='k')
    plt.arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[5, 0],Q_kv[5, 1], head_width=0.06, head_length=0.08, fc='k', ec='k')
    #plt.plot(K_kv[1, 0], K_kv[1, 1], 'wo', lw=2)
    #plt.plot(K_kv[2, 0], K_kv[2, 1], 'wo', lw=2)
    #plt.plot(K_kv[3, 0], K_kv[3, 1], 'wo', lw=2)
    # Limits, ticks, and labels
    plt.xlim([kx_vv.min(), kx_vv.max()])
    plt.ylim([ky_vv.min(), ky_vv.max()])
    plt.axis('equal')
    plt.axis('off')
    if 0:
        plt.xticks([-0.6, -0.3, 0, 0.3, 0.6], fontsize=16)
        plt.yticks([-0.6, -0.3, 0, 0.3, 0.6], fontsize=16)
        plt.xlabel(r"$q_x'$ ($2\pi / a$)", fontsize=22)
        plt.ylabel(r"$q_y'$ ($2\pi / a$)", fontsize=22)
    plt.savefig("2x2-points.png", bbox_inches = 'tight', pad_inches = 0)
    plt.show()
#
if __name__ == '__main__':
    plot()


==> 03-pushed-histograms/old-hists.py <==
import matplotlib.pyplot as plt
from ase.db import connect
import numpy as np
from math import pi
import numpy.linalg as la
import os
import sys

p = os.path.abspath('../')
if p not in sys.path:
    sys.path.append(p)
from rcparams import plotter, textwidth, columnwidth
#
@plotter()
def plot(hess_old, hess_new, hess_old2, hess_new2):
    fig, axis = plt.subplots(figsize=(16,12), nrows=3, ncols=2, sharex=False, sharey=False, dpi=150,
                              gridspec_kw={'height_ratios': [1, 2, 2]})
    axes = axis.flatten()
    fig.subplots_adjust(wspace=0.1, hspace=.0)
    # 2x1 BZ 
    from ase.atoms import Atoms
    a = 1; c = 1; l = 1
    #
    atoms = Atoms('O',
                 cell=[[a,0,0],[a/2,a*np.sqrt(3)/2,0],[0,0,1]],
                 positions=[[0,0,0]],
                 pbc=[1,1,0])
    #
    atoms = atoms.repeat((1,1,1))
    #view(atoms)
    #
    from ase.dft import monkhorst_pack
    from ase.dft.kpoints import ibz_points
    from ase.dft.kpoints import ibz_points, kpoint_convert
    # Unit cells in Ang 
    nkpts = 100
    cell_cv = atoms.cell
    #
    # Square k-point grid that covers the BZ
    b = 0.75 * 2 * pi / cell_cv[0,0]
    k_v = np.linspace(-b, b, nkpts)
    kx_vv, ky_vv = np.meshgrid(k_v, k_v)
    
    # List of k points (in array)
    kpts_kv = np.array([kx_vv.ravel(), ky_vv.ravel(),
                        np.zeros_like(kx_vv.ravel())]).transpose()
    # Convert to units of reciprocal lattice vectors
    kpts_kc = kpoint_convert(cell_cv, ckpts_kv=kpts_kv)
    
    # High-symmetry points in the Brillouin zone
    points = ibz_points['hexagonal']
    K = np.array(points['K'])
    M = np.array(points['M'])
    
    # Brillouin zone
    Q_kc = [[0., 1./2, 0],
            [1./2, 0., 0],
            [1./2, 1./2, 0],
            [0., 0., 0],
            [1., 0., 0],
            [0., 1., 0]]
    K_kc = [[1./3, 2./3, 0],
            [-1./3, 1./3, 0],
            [-2./3, -1./3, 0],
            [-1./3, -2./3, 0],
            [1./3, -1./3, 0],
            [2./3, 1./3, 0],
            [1./3, 2./3, 0],
            ]
    cell_kc = [[0.,0.,0.],
              [1.,0.,0.],
              [1.,1.,0.],
              [0.,1.,0.],
              [0.,0.,0.]]
    # Convert to cartesian coordinates
    K_kv = kpoint_convert(cell_cv, skpts_kc=K_kc)
    Q_kv = kpoint_convert(cell_cv, skpts_kc=Q_kc)
    cell_kv = kpoint_convert(cell_cv, skpts_kc=cell_kc)
    # Convert to units of (2pi/a)
    a = la.norm(cell_cv[0])
    kx_vv /= (2*pi / a)
    ky_vv /= (2*pi / a)
    K_kv /= (2*pi / a)
    Q_kv /= (2*pi / a)
    cell_kv /= (2*pi / a)
    #axes[0].axes([.18, .18, .76, .76])
    axes[0].plot(K_kv[:, 0], K_kv[:, 1], 'k', lw=1.5)
    axes[0].plot(cell_kv[:, 0], cell_kv[:, 1], 'k', lw=1)
    #axes[0].plot([Q_kv[3, 0],Q_kv[4, 0]], [Q_kv[3, 1],Q_kv[4, 1]], '-k', lw=1)
    #axes[0].plot([Q_kv[3, 0],Q_kv[5, 0]], [Q_kv[3, 1],Q_kv[5, 1]], '-k', lw=1)
    axes[0].plot(Q_kv[0, 0], Q_kv[0, 1], 'C0o', ms=8, markeredgecolor='k')
    axes[0].plot(Q_kv[1, 0], Q_kv[1, 1], 'C0o', ms=8, markeredgecolor='k')
    axes[0].text(Q_kv[1, 0]+.10, Q_kv[1, 1], r'q$_x$', fontsize=20)
    axes[0].text(Q_kv[0, 0]+.05, Q_kv[0, 1]+0.07, r'q$_y$', fontsize=20)
    axes[0].arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[4, 0],Q_kv[4, 1], head_width=0.05, head_length=0.08, fc='k', ec='k')
    axes[0].arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[5, 0],Q_kv[5, 1], head_width=0.05, head_length=0.08, fc='k', ec='k')
    # Limits, ticks, and labels
    s = 0.5
    axes[0].set_xlim([kx_vv.min()-2*s, kx_vv.max()+2*s])
    axes[0].set_ylim([ky_vv.min()-s, ky_vv.max()+s])
    #axes[0].axis('equal')
    axes[0].axis('off')
    #img = plt.imread('../figures/2x1-points.png') 
    cx = -7.0; cy = 50
    px = 4; py = 28.57
    #axes[0].imshow(img, aspect='auto', extent=[cx-px,cx+px,cy-py,cy+py], interpolation='gaussian') 
    #axes[0].set_ylim(0, 100)
    #axes[0].axis('equal')
    #axes[0].axis('off') 
    # 2x2 BZ
    axes[1].plot(K_kv[:, 0], K_kv[:, 1], 'k', lw=1.5)
    axes[1].plot(cell_kv[:, 0], cell_kv[:, 1], 'k', lw=1)
    #axes[1].plot([Q_kv[3, 0],Q_kv[4, 0]], [Q_kv[3, 1],Q_kv[4, 1]], '-k', lw=1)
    #axes[1].plot([Q_kv[3, 0],Q_kv[5, 0]], [Q_kv[3, 1],Q_kv[5, 1]], '-k', lw=1)
    axes[1].plot(Q_kv[2, 0], Q_kv[2, 1], 'C1o', ms=8, markeredgecolor='k')
    axes[1].text(Q_kv[2, 0]+.07, Q_kv[2, 1], r'q$_{xy}$', fontsize=20)
    axes[1].arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[4, 0],Q_kv[4, 1], head_width=0.05, head_length=0.08, fc='k', ec='k')
    axes[1].arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[5, 0],Q_kv[5, 1], head_width=0.05, head_length=0.08, fc='k', ec='k')
    # Limits, ticks, and labels
    s = 0.5
    axes[1].set_xlim([kx_vv.min()-2*s, kx_vv.max()+2*s])
    axes[1].set_ylim([ky_vv.min()-s, ky_vv.max()+s])
    axes[1].axis('off')
    #img = plt.imread('../figures/2x2-points.png') 
    cx = -7.0; cy = 50
    px = 4; 
    #axes[1].imshow(img, aspect='auto', extent=[cx-px,cx+px,cy-py,cy+py], interpolation='gaussian') 
    #axes[1].set_ylim(0, 100)
    #axes[1].axis('off') 
    # Hist 2x1 before
    minn = -16.; maxx = 1; delta = 0.4; N = 35; maxy = 33
    bins = np.arange(minn,maxx,delta)
    n, bins, patches = axes[2].hist(np.array(hess_old), bins=bins, facecolor='C0', edgecolor='k', alpha=0.3)#, 10)#, density=True, facecolor='g')
    axes[2].grid(True, axis='y', linestyle='--')
    #axes[0].set_xlabel(r'min Hess (eV/$\AA^2$)', fontsize=14)
    axes[2].set_ylabel('Materials', fontsize=16)
    axes[2].set_title('2x1', fontsize=16)
    axes[2].set_xlim(minn, maxx)
    axes[2].set_ylim(0, maxy)
    axes[2].tick_params(direction='in')
    axes[2].set_axisbelow(True)
    # Hist 2x1 after
    minn = -16.
    N = 35
    bins = np.arange(minn,maxx,delta)
    n, bins, patches = axes[4].hist(np.array(hess_new), bins=bins, facecolor='C0', edgecolor='k', alpha = 0.3)#, 10)#, density=True, facecolor='g')
    patches[40].set_alpha(1.0)
    patches[41].set_alpha(1.0)
    axes[4].grid(True, axis='y', linestyle='--')
    axes[4].set_xlabel(r'min Hess (eV/{\AA}$^2$)', fontsize=14)
    axes[4].set_ylabel('Materials', fontsize=16)
    #axes[2].set_title('Set 1: 44 pushed materials', fontsize=16)
    axes[4].set_xlim(minn, maxx)
    axes[4].set_ylim(0, maxy)
    #
    axes[4].tick_params(direction='in')
    axes[4].set_axisbelow(True)
    # Hist 2x2 before
    minn = -16.
    N = 35
    bins = np.arange(minn,maxx,delta)
    n, bins, patches = axes[3].hist(np.array(hess_old2), bins=bins, facecolor='C1', edgecolor='k', alpha = 0.3)
    axes[3].grid(True, axis='y', linestyle='--')
    #axes[1].set_xlabel(r'min Hess (eV/{\AA}$^2$)', fontsize=14)
    #axes[1].set_ylabel('Materials', fontsize=16)
    axes[3].set_title('2x2', fontsize=16)
    axes[3].set_xlim(minn, maxx)
    axes[3].set_ylim(0, maxy)
    #
    axes[3].tick_params(direction='in')
    axes[3].set_axisbelow(True)
    # Hist 2x2 after
    minn = -16.
    N = 35
    bins = np.arange(minn,maxx,delta)
    n, bins, patches = axes[5].hist(np.array(hess_new2), bins=bins, facecolor='C1', edgecolor='k', alpha = 0.3)#, 10)#, density=True, facecolor='g')
    patches[40].set_alpha(1.0)
    patches[41].set_alpha(1.0)
    axes[5].grid(True, axis='y', linestyle='--')
    axes[5].set_xlabel(r'min Hess (eV/{\AA}$^2$)', fontsize=14)
    #axes[3].set_ylabel('Materials', fontsize=16)
    #axes[3].set_title('Set 1: 44 pushed materials', fontsize=16)
    axes[5].set_xlim(minn, maxx)
    axes[5].set_ylim(0, maxy)
    #
    axes[5].tick_params(direction='in')
    axes[5].set_axisbelow(True)
    plt.savefig('multi-hist.pdf', bbox_inches = 'tight', pad_inches = 0.1)
    plt.savefig('multi-hist.png', bbox_inches = 'tight', pad_inches = 0.1)
    #plt.show()
#
db = connect("../db-files/2x1.db")
db2 = connect("../db-files/2x2.db")
#
hess_old = []
hess_new = []
#
for row in db.select():
    oldhess = row.get('oldhess')
    newhess = row.get('newhess')
    print(row.formula, oldhess, newhess)
    if (newhess is not None and newhess != 999) :
        hess_old.append(oldhess)
        hess_new.append(newhess)
#
hess_old2 = []
hess_new2 = []
#
for row in db2.select():
    oldhess = row.get('oldhess')
    newhess = row.get('newhess')
    print(row.formula, oldhess, newhess)
    if (newhess is not None and newhess != 999) :
        hess_old2.append(oldhess)
        hess_new2.append(newhess)
#
if __name__ == '__main__':
    plot(hess_old, hess_new, hess_old2, hess_new2)


==> 03-pushed-histograms/plot.py <==
import matplotlib.pyplot as plt
from ase.db import connect
import numpy as np
from math import pi
from ase.atoms import Atoms
import numpy.linalg as la
from PIL import Image
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
import numpy.linalg as la
import os
import sys

p = os.path.abspath('../')
if p not in sys.path:
    sys.path.append(p)

from rcparams import plotter, textwidth, columnwidth

#
@plotter()
def plot(hess_old, hess_new, hess_old2, hess_new2):
    fig, axis = plt.subplots(figsize=(textwidth,textwidth*0.65), nrows=3, ncols=2, sharex=False, sharey=False,
                              gridspec_kw={'height_ratios': [1.4, 1, 1]})
    axes = axis.flatten()
    fig.subplots_adjust(wspace=0.15, hspace=.0)
    # 2x1 BZ 
    axes[0].axis('off')
    plot_2x1_bz(axes[0])
    axes[0].set_ylim([-1.2, 1.4])
    axes[0].set_title('1x1 cell')
    # 2x2 BZ
    axes[1].axis('off')
    plot_2x2_bz(axes[1])
    axes[1].set_ylim([-1.2, 1.4])
    axes[1].set_title('1x1 cell')
    # HIST 2X1 BEFORE
    minn = -16.; maxx = 2.5; delta = 0.4; N = 35; maxy = 25; alpha = 1.
    bins = np.arange(minn,maxx,delta)
    n, bins, patches = axes[2].hist(np.array(hess_old), bins=bins, facecolor=(1, 0.3, 0.3, alpha), linewidth=0.5, edgecolor='k')#, alpha=alpha)#, 10)#, density=True, facecolor='g')
    axes[2].grid(True, axis='y', linestyle='--')
    #axes[0].set_xlabel(r'min Hess (eV/$\AA^2$)', fontsize=14)
    axes[2].set_ylabel('Materials')
    axes[2].set_title('Pushed + relaxed in 2x1 cell')
    axes[2].set_xlim(minn, maxx)
    axes[2].set_ylim(0, maxy)
    #axes[2].tick_params(direction='in')
    axes[2].set_axisbelow(True)
    # HIST 2X1 AFTER
    minn = -16.; maxy = 35
    N = 35
    bins = np.arange(minn,maxx,delta)
    n, bins, patches = axes[4].hist(np.array(hess_new), bins=bins, facecolor=(1, 0.3, 0.3, alpha), linewidth=0.5, edgecolor='k')#, alpha=alpha)#, 10)#, density=True, facecolor='g')
    green = (0.4, 0.6264, 0.4, alpha)
    patches[40].set_color(green)
    patches[40].set_edgecolor('k')
    patches[41].set_color(green)
    patches[41].set_edgecolor('k')
    axes[4].grid(True, axis='y', linestyle='--')
    axes[4].set_xlabel(r'min($\tilde{\omega}_{\mathbf{q}\lambda}^2$) [eV/{\AA}$^2$]')
    axes[4].set_ylabel('Materials')
    #axes[2].set_title('Set 1: 44 pushed materials', fontsize=16)
    axes[4].set_xlim(minn, maxx)
    axes[4].set_ylim(0, 35)
    #
    #axes[4].tick_params(direction='in')
    axes[4].set_axisbelow(True)
    # HIST 2X1 BEFORE
    minn = -16.; maxy = 25
    N = 35
    bins = np.arange(minn,maxx,delta)
    n, bins, patches = axes[3].hist(np.array(hess_old2), bins=bins, facecolor=(1, 0.3, 0.3, alpha), linewidth=0.5, edgecolor='k', zorder=1)#, alpha=alpha)
    axes[3].grid(True, axis='y', linestyle='--')
    #axes[1].set_xlabel(r'min Hess (eV/{\AA}$^2$)', fontsize=14)
    #axes[1].set_ylabel('Materials', fontsize=16)
    axes[3].set_title('Pushed + relaxed in 2x2 cell')
    axes[3].set_xlim(minn, maxx)
    axes[3].set_ylim(0, maxy)
    #
    #axes[3].tick_params(direction='in')
    axes[3].set_axisbelow(True)
    # HIST 2X1 AFTER
    minn = -16.; maxy = 25
    N = 35
    bins = np.arange(minn,maxx,delta)
    n, bins, patches = axes[5].hist(np.array(hess_new2), bins=bins, facecolor=(1, 0.3, 0.3, alpha), linewidth=0.5, edgecolor='k')#, alpha=alpha)#, 10)#, density=True, facecolor='g')
    patches[40].set_color('C2')
    patches[40].set_color(green)
    patches[40].set_edgecolor('k')
    patches[41].set_color(green)
    patches[41].set_edgecolor('k')
    axes[5].grid(True, axis='y', linestyle='--')
    axes[5].set_xlabel(r'min($\tilde{\omega}_{\mathbf{q}\lambda}^2$) [eV/{\AA}$^2$]')
    #axes[3].set_ylabel('Materials', fontsize=16)
    #axes[3].set_title('Set 1: 44 pushed materials', fontsize=16)
    axes[5].set_xlim(minn, maxx)
    axes[5].set_ylim(0, maxy)
    #
    #axes[5].tick_params(direction='in')
    axes[5].set_axisbelow(True)
    plt.savefig('multi-hist.pdf', bbox_inches = 'tight', dpi=300)
    plt.savefig('multi-hist.png', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    #plt.show()
#
@plotter()
def plot_2x1_bz(ax):
    a = 1; c = 1; l = 1
    #
    atoms = Atoms('O',
                 cell=[[a,0,0],[a/2,a*np.sqrt(3)/2,0],[0,0,1]],
                 positions=[[0,0,0]],
                 pbc=[1,1,0])
    #
    atoms = atoms.repeat((1,1,1))
    #view(atoms)
    #
    from ase.dft import monkhorst_pack
    from ase.dft.kpoints import ibz_points
    from ase.dft.kpoints import ibz_points, kpoint_convert
    # Unit cells in Ang
    nkpts = 100
    cell_cv = atoms.cell
    # Square k-point grid that covers the BZ
    b = 0.75 * 2 * pi / cell_cv[0,0]
    k_v = np.linspace(-b, b, nkpts)
    kx_vv, ky_vv = np.meshgrid(k_v, k_v)
    # List of k points (in array)
    kpts_kv = np.array([kx_vv.ravel(), ky_vv.ravel(),
                        np.zeros_like(kx_vv.ravel())]).transpose()
    # Convert to units of reciprocal lattice vectors
    kpts_kc = kpoint_convert(cell_cv, ckpts_kv=kpts_kv)
    # High-symmetry points in the Brillouin zone
    points = ibz_points['hexagonal']
    K = np.array(points['K'])
    M = np.array(points['M'])
    # Brillouin zone
    Q_kc = [[0., 1./2, 0],
            [1./2, 0., 0],
            [1./2, 1./2, 0],
            [0., 0., 0],
            [1., 0., 0],
            [0., 1., 0]]
    K_kc = [[1./3, 2./3, 0],
            [-1./3, 1./3, 0],
            [-2./3, -1./3, 0],
            [-1./3, -2./3, 0],
        [1./3, -1./3, 0],
        [2./3, 1./3, 0],
        [1./3, 2./3, 0],
        ]
    cell_kc = [[0.,0.,0.],
               [1.,0.,0.],
               [1.,1.,0.],
               [0.,1.,0.],
               [0.,0.,0.]]
    # Convert to cartesian coordinates
    K_kv = kpoint_convert(cell_cv, skpts_kc=K_kc)
    Q_kv = kpoint_convert(cell_cv, skpts_kc=Q_kc)
    cell_kv = kpoint_convert(cell_cv, skpts_kc=cell_kc)
    # Convert to units of (2pi/a)
    a = la.norm(cell_cv[0])
    kx_vv /= (2*pi / a)
    ky_vv /= (2*pi / a)
    K_kv /= (2*pi / a)
    Q_kv /= (2*pi / a)
    cell_kv /= (2*pi / a)
    #plt.axes([.18, .18, .76, .76])
    print(K_kv)
    ms=15
    ax.plot(K_kv[:, 0], K_kv[:, 1], 'k')
    ax.plot(cell_kv[:, 0], cell_kv[:, 1], 'k')
    ax.plot([Q_kv[3, 0],Q_kv[4, 0]], [Q_kv[3, 1],Q_kv[4, 1]], '-k')
    ax.plot([Q_kv[3, 0],Q_kv[5, 0]], [Q_kv[3, 1],Q_kv[5, 1]], '-k')
    ax.plot(Q_kv[0, 0], Q_kv[0, 1], 'C1o', markeredgecolor='k')
    ax.plot(Q_kv[1, 0], Q_kv[1, 1], 'C1o', markeredgecolor='k')
    ax.plot(Q_kv[2, 0], Q_kv[2, 1], 'C1o', markeredgecolor='k')
    ax.text(Q_kv[2, 0]+.07, Q_kv[2, 1], r'$q_{xy}$')
    ax.text(Q_kv[1, 0]+.07, Q_kv[1, 1], r'$q_x$', )
    ax.text(Q_kv[0, 0]+.05, Q_kv[0, 1]+0.10, r'$q_y$')
    ax.arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[4, 0],Q_kv[4, 1], head_width=0.06, head_length=0.08, fc='k', ec='k')
    ax.arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[5, 0],Q_kv[5, 1], head_width=0.06, head_length=0.08, fc='k', ec='k')
    # Limits, ticks, and labels
    ax.set_xlim([kx_vv.min(), kx_vv.max()])
    ax.set_ylim([ky_vv.min()-2.5, ky_vv.max()])
    ax.axis('equal')
#
@plotter()
def plot_2x2_bz(ax):
    a = 1; c = 1; l = 1
    #
    atoms = Atoms('O',
                 cell=[[a,0,0],[a/2,a*np.sqrt(3)/2,0],[0,0,1]],
                 positions=[[0,0,0]],
                 pbc=[1,1,0])
    #
    atoms = atoms.repeat((1,1,1))
    #view(atoms)
    #
    from ase.dft import monkhorst_pack
    from ase.dft.kpoints import ibz_points
    from ase.dft.kpoints import ibz_points, kpoint_convert
    # Unit cells in Ang
    nkpts = 100
    cell_cv = atoms.cell
    # Square k-point grid that covers the BZ
    b = 0.75 * 2 * pi / cell_cv[0,0]
    k_v = np.linspace(-b, b, nkpts)
    kx_vv, ky_vv = np.meshgrid(k_v, k_v)
    # List of k points (in array)
    kpts_kv = np.array([kx_vv.ravel(), ky_vv.ravel(),
                        np.zeros_like(kx_vv.ravel())]).transpose()
    # Convert to units of reciprocal lattice vectors
    kpts_kc = kpoint_convert(cell_cv, ckpts_kv=kpts_kv)
    # High-symmetry points in the Brillouin zone
    points = ibz_points['hexagonal']
    K = np.array(points['K'])
    M = np.array(points['M'])
    # Brillouin zone
    Q_kc = [[0., 1./2, 0],
            [1./2, 0., 0],
            [1./2, 1./2, 0],
            [0., 0., 0],
            [1., 0., 0],
            [0., 1., 0]]
    K_kc = [[1./3, 2./3, 0],
            [-1./3, 1./3, 0],
            [-2./3, -1./3, 0],
            [-1./3, -2./3, 0],
        [1./3, -1./3, 0],
        [2./3, 1./3, 0],
        [1./3, 2./3, 0],
        ]
    cell_kc = [[0.,0.,0.],
               [1.,0.,0.],
               [1.,1.,0.],
               [0.,1.,0.],
               [0.,0.,0.]]
    # Convert to cartesian coordinates
    K_kv = kpoint_convert(cell_cv, skpts_kc=K_kc)
    Q_kv = kpoint_convert(cell_cv, skpts_kc=Q_kc)
    cell_kv = kpoint_convert(cell_cv, skpts_kc=cell_kc)
    # Convert to units of (2pi/a)
    a = la.norm(cell_cv[0])
    kx_vv /= (2*pi / a)
    ky_vv /= (2*pi / a)
    K_kv /= (2*pi / a)
    Q_kv /= (2*pi / a)
    cell_kv /= (2*pi / a)
    #plt.axes([.18, .18, .76, .76])
    print(K_kv)
    ms=15
    ax.plot(K_kv[:, 0], K_kv[:, 1], 'k')
    ax.plot(cell_kv[:, 0], cell_kv[:, 1], 'k')
    ax.plot([Q_kv[3, 0],Q_kv[4, 0]], [Q_kv[3, 1],Q_kv[4, 1]], '-k')
    ax.plot([Q_kv[3, 0],Q_kv[5, 0]], [Q_kv[3, 1],Q_kv[5, 1]], '-k')
    ax.plot(Q_kv[0, 0], Q_kv[0, 1], 'C0o', markeredgecolor='k')
    ax.plot(Q_kv[1, 0], Q_kv[1, 1], 'C1o', markeredgecolor='k')
    ax.plot(Q_kv[2, 0], Q_kv[2, 1], 'C4o', markeredgecolor='k')
    ax.text(Q_kv[2, 0]+.07, Q_kv[2, 1], r'$q_{xy}$')
    ax.text(Q_kv[1, 0]+.07, Q_kv[1, 1], r'$q_x$', )
    ax.text(Q_kv[0, 0]+.05, Q_kv[0, 1]+0.10, r'$q_y$')
    ax.arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[4, 0],Q_kv[4, 1], head_width=0.06, head_length=0.08, fc='k', ec='k')
    ax.arrow(Q_kv[3, 0],Q_kv[3, 1],Q_kv[5, 0],Q_kv[5, 1], head_width=0.06, head_length=0.08, fc='k', ec='k')
    # Limits, ticks, and labels
    ax.set_xlim([kx_vv.min(), kx_vv.max()])
    ax.set_ylim([ky_vv.min()-2.5, ky_vv.max()])
    ax.axis('equal')
#
if __name__ == '__main__':
    db = connect("2x1.db")
    #db = connect("27112020.db")
    db2 = connect("2x2.db")
    #
    hess_old = []
    hess_new = []
    #
    for row in db.select():
        oldhess = row.get('oldhess')
        newhess = row.get('newhess')
        print(row.formula, oldhess, newhess)
        if (newhess is not None and newhess != 999) :
            hess_old.append(oldhess)
            hess_new.append(newhess)
    #
    hess_old2 = []
    hess_new2 = []
    #
    for row in db2.select():
        oldhess = row.get('oldhess')
        newhess = row.get('newhess')
        print(row.formula, oldhess, newhess)
        if (newhess is not None and newhess != 999) :
            hess_old2.append(oldhess)
            hess_new2.append(newhess)
    #
    plot(hess_old, hess_new, hess_old2, hess_new2)



==> 04-hull-before-after/etot.hist.py <==
from scipy.stats import norm
import matplotlib.mlab as mlab
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from ase.db import connect
from asr.core import read_json
import numpy as np
from math import pi
from PIL import Image
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
import numpy.linalg as la
import os
import sys

#p = os.path.abspath('..')
#if p not in sys.path:
#    sys.path.append(p)
#from rcparams import plotter, textwidth, columnwidth
#
#@plotter()
def plot():
    data = np.genfromtxt('stable.txt',dtype='str')

    newgap_n = np.array(data[:,-1], dtype=float)
    oldgap_n = np.array(data[:,-2], dtype=float)
    newhull_n = np.array(data[:,4], dtype=float)
    oldhull_n = np.array(data[:,3], dtype=float)
    matname_n = np.array(data[:,1], dtype=str)
    oldhess_n = np.array(data[:,5], dtype=float)
    newhess_n = np.array(data[:,6], dtype=float)

    result = read_json('../06-table/result.json')

    formulas = result['formula']
    oldene_n = np.array(result['before']['energy'])
    newene_n = np.array(result['after']['energy'])
    ooldgap_n = np.array(result['before']['gap'])
    nnewgap_n = np.array(result['after']['gap'])

    deltagap_n = newgap_n - oldgap_n
    delta2gap_n = nnewgap_n - ooldgap_n
    deltahull_n = newhull_n - oldhull_n
    deltahess_n = newhess_n - oldhess_n
    deltaene_n = newene_n - oldene_n

    textwidth = 6.75
    fig, axis = plt.subplots(figsize=(textwidth,textwidth*0.45), nrows=1, ncols=1, sharex=False, sharey=False)
    #axes = axis.flatten()
    # first plot
    ax = axis#[0]
    # the histogram of the data
    n, bins, patches = plt.hist(deltaene_n, 10,  density=True, facecolor='green', alpha=0.75)
    # add a 'best fit' line
    #(mu, sigma) = norm.fit(deltaene_n)
    #y = mlab.normpdf( bins, mu, sigma)
    #l = plt.plot(bins, y, 'r--', linewidth=2)
    #print((n * np.diff(bins)).sum())
    print(np.mean(deltaene_n), np.var(deltaene_n))
    #ax.scatter(deltaene_n, delta2gap_n, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.set_xlabel(r'$H_\mathrm{hull}^\mathrm{(before)}$ [eV/atom]')
    ax.set_ylabel(r'$H_\mathrm{hull}^\mathrm{(after)}$ [eV/atom]')
    ax.set_xlim(-0.2,.0)
    #ax.set_ylim(-0.005,.2)
    plt.tight_layout()
    #plt.savefig('4-hull.gap-opening.pdf', dpi=300)
    #plt.savefig('hull.gap-opening.png', bbox_inches = 'tight', pad_inches = 0.1)
    plt.show()
#
if __name__ == '__main__':
    plot()


==> 04-hull-before-after/formule.py <==
from formula import Formula
#
equations = {

             "gammaconc":

             "\\Delta "

            } 
#
done = ["hamil", "ansatz", "opeom2"]
#
for eqname, eq in equations.items():
    if eqname not in done:
        Formula(eq, name=eqname)


==> 04-hull-before-after/gap.hist.py <==
from scipy.stats import norm
import matplotlib.mlab as mlab
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from ase.db import connect
from asr.core import read_json
import numpy as np
from math import pi
from PIL import Image
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
import numpy.linalg as la
import os
import sys

p = os.path.abspath('..')
if p not in sys.path:
    sys.path.append(p)
from rcparams import plotter, textwidth, columnwidth
#
@plotter()
def plot():
    data = np.genfromtxt('stable.txt',dtype='str')

    newgap_n = np.array(data[:,-1], dtype=float)
    oldgap_n = np.array(data[:,-2], dtype=float)
    newhull_n = np.array(data[:,4], dtype=float)
    oldhull_n = np.array(data[:,3], dtype=float)
    matname_n = np.array(data[:,1], dtype=str)
    oldhess_n = np.array(data[:,5], dtype=float)
    newhess_n = np.array(data[:,6], dtype=float)

    result = read_json('../06-table/result.json')

    formulas = result['formula']
    oldene_n = np.array(result['before']['energy'])
    newene_n = np.array(result['after']['energy'])
    ooldgap_n = np.array(result['before']['gap'])
    nnewgap_n = np.array(result['after']['gap'])

    deltagap_n = newgap_n - oldgap_n
    delta2gap_n = nnewgap_n - ooldgap_n
    deltahull_n = newhull_n - oldhull_n
    deltahess_n = newhess_n - oldhess_n
    deltaene_n = newene_n - oldene_n

    textwidth = 6.75
    #fig, axis = plt.subplots(figsize=(textwidth,textwidth*0.65), nrows=1, ncols=1, sharex=False, sharey=False)
    #axes = axis.flatten()
    # first plot
    #ax = axis#[0]

    # definitions for the axes
    left, width = 0.1, 0.65
    bottom, height = 0.1, 0.65
    spacing = 0.005

    rect_scatter = [left, bottom, width, height]
    rect_histx = [left, bottom + height + spacing, width, 0.2]
    rect_histy = [left + width + spacing, bottom, 0.2, height]

    plt.figure(figsize=(columnwidth,columnwidth*0.85))

    ax_scatter = plt.axes(rect_scatter)
    ax_scatter.tick_params(direction='in', top=True, right=True)
    ax_histx = plt.axes(rect_histx)
    ax_histx.tick_params(direction='in', labelbottom=False)
    ax_histy = plt.axes(rect_histy)
    ax_histy.tick_params(direction='in', labelleft=False)

    # the scatter plot:
    x = -deltaene_n; y = delta2gap_n
    ax_scatter.scatter(x, y, color='C0', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')

    # now determine nice limits by hand:
    ax_scatter.set_xlim((-0.01, 0.2))
    ax_scatter.set_ylim((-0.1, 2.0))

    #bins = np.arange(-lim, lim + binwidth, binwidth)
    bins = 17
    bins = np.arange(-0.1,0.2,0.025/2)
    ax_histx.hist(x, bins=bins, facecolor='C0', linewidth=0.5, edgecolor='k', alpha = 1.0)
    ax_histx.axvline(np.mean(x), linestyle='dashed', color='C1', lw=1.5)
    ax_histx.text(np.mean(x)*1.15,7.5, r'$\langle x \rangle$ = -0.067', size=8, rotation=0)
    bins = np.arange(0.,2,0.25/2)
    ax_histy.hist(y, bins=bins, orientation='horizontal', facecolor='C0', linewidth=0.5, edgecolor='k', alpha = 1.)
    ax_histy.axhline(np.mean(y), linestyle='dashed', color='C1', lw=1.5)
    ax_histy.text(10, np.mean(y)*1.5, r'$\langle y \rangle$ = 0.29', size=8, rotation=90)

    arr_img = plt.imread('delta.png', format='png')
    imagebox = OffsetImage(arr_img, zoom=0.15)
    imagebox.image.axes = ax_scatter
    ab = AnnotationBbox(imagebox, (.0, 0.0), xybox=(0.04, -0.41), frameon=False)
    ax_scatter.add_artist(ab)    

    arr_img = plt.imread('rdelta.png', format='png')
    imagebox = OffsetImage(arr_img, zoom=0.15)
    imagebox.image.axes = ax_scatter
    ab = AnnotationBbox(imagebox, (.0, 0.0), xybox=(-0.045, 0.54), frameon=False)
    ax_scatter.add_artist(ab)    

    ax_histx.set_xlim(ax_scatter.get_xlim())
    ax_histy.set_ylim(ax_scatter.get_ylim())

    print(np.mean(deltaene_n), np.var(deltaene_n))
    print(np.mean(delta2gap_n), np.var(delta2gap_n))

    ax_scatter.set_xlabel(r'$E_\mathrm{gain}$ [eV/atom]')
    ax_scatter.set_ylabel(r'$\varepsilon_\mathrm{gap}$ [eV]')
    ax_histx.set_yticks([5,10])
    ax_histy.set_xticks([5,10,15])
    #plt.tight_layout()

    plt.savefig('5-etot.gap-opening.pdf', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    plt.savefig('5-etot.gap-opening.png', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    #plt.show()
#
if __name__ == '__main__':
    plot()


==> 04-hull-before-after/gap_plot.py <==
import matplotlib.pyplot as plt
from ase.db import connect
import numpy as np
from math import pi
from PIL import Image
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
import numpy.linalg as la
import os
import sys

p = os.path.abspath('.')
if p not in sys.path:
    sys.path.append(p)
from rcparams import plotter, textwidth, columnwidth
#
@plotter()
def plot(hess_old, hess_new, hess_old2, hess_new2):
    fig, axis = plt.subplots(figsize=(16,7), nrows=1, ncols=1, sharex=False, sharey=False, dpi=250,
                              gridspec_kw={'height_ratios': [1, 2, 2]})
    axes = axis.flatten()
    fig.subplots_adjust(wspace=0.1, hspace=.0)
    axes[5].tick_params(direction='in')
    axes[5].set_axisbelow(True)
    #plt.savefig('multi-hist.pdf', bbox_inches = 'tight', pad_inches = 0.1)
    #plt.savefig('multi-hist.png', bbox_inches = 'tight', pad_inches = 0.1)
    #plt.show()
#
db = connect("material.db")
gap_old = []
gap_new = []
print('Start')
#
for row in db.select():
    oldgap = row.get('oldgap')
    newgap = row.get('gap')
    print(row.formula, row.get('oldgap'), newgap)
    #if (oldgap is not None and newgap is not None) :
    #    hess_old.append(oldhess)
    #    hess_new.append(newhess)
#
#if __name__ == '__main__':
#    plot(hess_old, hess_new, hess_old2, hess_new2)


==> 04-hull-before-after/get-diff.py <==
import matplotlib.pyplot as plt
from ase.db import connect
import numpy as np
from math import pi
from PIL import Image
from prettytable import PrettyTable
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
import numpy.linalg as la
import os
import sys

data = np.genfromtxt('stable.txt',dtype='str')

newgap_n = np.array(data[:,-1], dtype=float)
oldgap_n = np.array(data[:,-2], dtype=float)
newhull_n = np.array(data[:,4], dtype=float)
oldhull_n = np.array(data[:,3], dtype=float)
matname_n = np.array(data[:,1], dtype=str)
hess_n = np.array(data[:,5], dtype=float)

deltagap_n = newgap_n - oldgap_n
deltahull_n = newhull_n - oldhull_n

table = PrettyTable(['Formula', 'Delta_Gap'])

for n in range(len(matname_n)):
#    if deltahull_n[n] > 0:
#        print(n, matname_n[n], oldhull_n[n], newhull_n[n], deltahull_n[n])
    print(n, matname_n[n], oldhull_n[n], newhull_n[n], hess_n[n], deltagap_n[n])
    table.add_row([matname_n[n],f'{hess_n[n]:.6}'])

print(table)


==> 04-hull-before-after/get-stable.py <==
import matplotlib.pyplot as plt
from ase.db import connect
import numpy as np
from math import pi
from PIL import Image
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
import numpy.linalg as la
import os
import sys

p = os.path.abspath('.')
if p not in sys.path:
    sys.path.append(p)
from rcparams import plotter, textwidth, columnwidth
#
@plotter()
def plot():
    data = np.genfromtxt('stable.txt',dtype='str')

    newgap_n = np.array(data[:,-1], dtype=float)
    oldgap_n = np.array(data[:,-2], dtype=float)
    matname_n = np.array(data[:,1], dtype=str)
    hess_n = np.array(data[:,5], dtype=float)

    deltagap_n = newgap_n - oldgap_n

    fig, ax = plt.subplots(figsize=(14,6), nrows=1, ncols=1, sharex=False, sharey=False, dpi=200,
                             )
    #axes = axis.flatten()

    arr_img = plt.imread('delta.png', format='png')
    imagebox = OffsetImage(arr_img, zoom=0.39)
    imagebox.image.axes = ax
    ab = AnnotationBbox(imagebox, (.0, 0.0), xybox=(-3.4, .42), frameon=False)
    ax.add_artist(ab)    
    ax.plot([-1,50],[0]*2, '--k')
    ax.plot(deltagap_n, 'C0o', markeredgecolor='k', ms=10)
    ax.set_ylabel(r'$\varepsilon_\mathrm{gap}^\mathrm{PBE}$ (eV)')
    #ax.set_ylabel(r'E$_\mathrm{gap}$(after) - E$_\mathrm{gap}$(before) (eV)')
    ax.set_xticks([n for n in range(len(matname_n))])
    ax.set_xticklabels(matname_n, size=15, rotation=90)
    ax.set_xlim(-0.5,48.)
    ax.set_ylim(-0.24,2.)
    ax.tick_params(direction='in')
    ax.set_axisbelow(True)
    plt.tight_layout()
    plt.savefig('gap-opening.pdf', bbox_inches = 'tight', pad_inches = 0.1)
    plt.savefig('gap-opening.png', bbox_inches = 'tight', pad_inches = 0.1)
    #plt.show()
#
if __name__ == '__main__':
    plot()


==> 04-hull-before-after/plot.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import matplotlib.ticker as ticker
from ase.db import connect
from asr.core import read_json
import numpy as np
from math import pi
from PIL import Image
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
import numpy.linalg as la
import os
import sys

p = os.path.abspath('..')
if p not in sys.path:
    sys.path.append(p)
from rcparams import plotter, textwidth, columnwidth
#
@plotter()
def plot():
    data = np.genfromtxt('stable.txt',dtype='str')

    newgap_n = np.array(data[:,-1], dtype=float)
    oldgap_n = np.array(data[:,-2], dtype=float)
    newhull_n = np.array(data[:,4], dtype=float)
    oldhull_n = np.array(data[:,3], dtype=float)
    matname_n = np.array(data[:,1], dtype=str)
    oldhess_n = np.array(data[:,5], dtype=float)
    newhess_n = np.array(data[:,6], dtype=float)

    result = read_json('../01-table-pushed/result.json')

    oldene_n = np.array(result['before']['energy'])
    newene_n = np.array(result['after']['energy'])
    ooldgap_n = np.array(result['before']['gap'])
    nnewgap_n = np.array(result['after']['gap'])
    ooldhull_n = np.array(result['before']['hull'])
    nnewhull_n = np.array(result['after']['hull'])
    nnewhull_n[np.where(nnewhull_n<0)] = 0

    deltagap_n = newgap_n - oldgap_n
    delta2gap_n = nnewgap_n - ooldgap_n
    deltahull_n = nnewhull_n - ooldhull_n
    deltahess_n = newhess_n - oldhess_n
    deltaene_n = newene_n - oldene_n
    
    print(result['formula'][11], deltahull_n[11])

    fig, ax = plt.subplots(figsize=(columnwidth,columnwidth*0.85), nrows=1, ncols=1, sharex=False, sharey=False)
    ax.add_patch(patches.Rectangle((0, 0), 0.2, 0.05, facecolor = 'C0', alpha=0.2, fill=True))
    ax.add_patch(patches.Rectangle((0, 0.05), 0.05, 0.2, facecolor = 'C0', alpha=0.2, fill=True))
    ax.plot([0,1],[0,1], '-k', zorder=1)
    ax.plot([0,1],[0,0], '--k', zorder=1)
    ax.scatter(ooldhull_n, nnewhull_n, edgecolor='k', lw = 0.5, zorder=2)
    ax.xaxis.set_major_locator(ticker.MultipleLocator(0.05))
    ax.yaxis.set_major_locator(ticker.MultipleLocator(0.05))
    ax.set_xlabel(r'$\Delta$H$_\textsf{hull}^\textsf{(before)}$ [eV/atom]')
    ax.set_ylabel(r'$\Delta$H$_\textsf{hull}^\textsf{(after)}$ [eV/atom]')
    ax.set_xlim(-0.000,.2)
    ax.set_ylim(-0.005,.2)
    plt.savefig('hull.decreasing.pdf', bbox_inches = 'tight', dpi=300)
    plt.savefig('hull.decreasing.png', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    #plt.show()
#
if __name__ == '__main__':
   plot()


==> 05-egain-vs-gap/plot.py <==
from scipy.stats import norm
import matplotlib.mlab as mlab
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from ase.db import connect
from asr.core import read_json
import numpy as np
from math import pi
from PIL import Image
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
import numpy.linalg as la
import os
import sys

p = os.path.abspath('..')
if p not in sys.path:
    sys.path.append(p)
from rcparams import plotter, textwidth, columnwidth
#
@plotter()
def plot():
    data = np.genfromtxt('stable.txt',dtype='str')

    newgap_n = np.array(data[:,-1], dtype=float)
    oldgap_n = np.array(data[:,-2], dtype=float)
    newhull_n = np.array(data[:,4], dtype=float)
    oldhull_n = np.array(data[:,3], dtype=float)
    matname_n = np.array(data[:,1], dtype=str)
    oldhess_n = np.array(data[:,5], dtype=float)
    newhess_n = np.array(data[:,6], dtype=float)

    result = read_json('../01-table-pushed/result.json')

    formulas = result['formula']
    oldene_n = np.array(result['before']['energy'])
    newene_n = np.array(result['after']['energy'])
    ooldgap_n = np.array(result['before']['gap'])
    nnewgap_n = np.array(result['after']['gap'])

    deltagap_n = newgap_n - oldgap_n
    delta2gap_n = nnewgap_n - ooldgap_n
    deltahull_n = newhull_n - oldhull_n
    deltahess_n = newhess_n - oldhess_n
    deltaene_n = newene_n - oldene_n

    textwidth = 6.75
    #fig, axis = plt.subplots(figsize=(textwidth,textwidth*0.65), nrows=1, ncols=1, sharex=False, sharey=False)
    #axes = axis.flatten()
    # first plot
    #ax = axis#[0]

    # definitions for the axes
    left, width = 0.1, 0.65
    bottom, height = 0.1, 0.65
    spacing = 0.005

    rect_scatter = [left, bottom, width, height]
    rect_histx = [left, bottom + height + spacing, width, 0.2]
    rect_histy = [left + width + spacing, bottom, 0.2, height]

    plt.figure(figsize=(columnwidth,columnwidth*0.85))

    ax_scatter = plt.axes(rect_scatter)
    ax_scatter.tick_params(direction='in', top=True, right=True)
    ax_histx = plt.axes(rect_histx)
    ax_histx.tick_params(direction='in', labelbottom=False)
    ax_histy = plt.axes(rect_histy)
    ax_histy.tick_params(direction='in', labelleft=False)

    # the scatter plot:
    x = -deltaene_n; y = delta2gap_n
    ax_scatter.scatter(x, y, color='C0', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')

    # now determine nice limits by hand:
    ax_scatter.set_xlim((-0.01, 0.2))
    ax_scatter.set_ylim((-0.1, 2.0))

    #bins = np.arange(-lim, lim + binwidth, binwidth)
    bins = 17
    bins = np.arange(-0.1,0.2,0.025/2)
    ax_histx.hist(x, bins=bins, facecolor='C0', linewidth=0.5, edgecolor='k', alpha = 1.0)
    ax_histx.axvline(np.mean(x), linestyle='dashed', color='C1', lw=1.5)
    ax_histx.text(np.mean(x)*1.15,7.5, r'$\langle x \rangle$ = 0.067', size=8, rotation=0)
    bins = np.arange(0.,2,0.25/2)
    ax_histy.hist(y, bins=bins, orientation='horizontal', facecolor='C0', linewidth=0.5, edgecolor='k', alpha = 1.)
    ax_histy.axhline(np.mean(y), linestyle='dashed', color='C1', lw=1.5)
    ax_histy.text(10, np.mean(y)*1.5, r'$\langle y \rangle$ = 0.29', size=8, rotation=90)
    ax_histx.set_xlim(ax_scatter.get_xlim())
    ax_histy.set_ylim(ax_scatter.get_ylim())

    print(np.mean(deltaene_n), np.var(deltaene_n))
    print(np.mean(delta2gap_n), np.var(delta2gap_n))

    ax_scatter.set_xlabel(r'$\Delta$E\textsubscript{gain} [eV/atom]', size=10)
    ax_scatter.set_ylabel(r'$\Delta \varepsilon$\textsubscript{gap}[eV]', size=10)

    ax_histx.set_yticks([5,10])
    ax_histy.set_xticks([5,10,15])
    #plt.tight_layout()

    plt.savefig('5-etot.gap-opening.pdf', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    plt.savefig('5-etot.gap-opening.png', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    #plt.show()
#
if __name__ == '__main__':
    plot()


==> 06-gap-opened-material/plot.py <==
from asr.core import read_json
import matplotlib.ticker as ticker
from matplotlib import pyplot as plt
from ase.spectrum.band_structure import BandStructure
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )
from PIL import Image
import numpy as np
import sys
import os

p = os.path.abspath('../')
if p not in sys.path:
    sys.path.append(p)

from rcparams import plotter, textwidth, columnwidth

def plot_bands(energies, path, ax, ef, vac):
    nl = energies.shape[2]
    print(energies.shape)
    x, X, labels = path.get_linear_kpoint_axis()
    print(labels[0])
    ax.plot([x[0],x[-1]],[ef-vac]*2, '--k')
    for l in range(nl):
        ax.plot(x, energies[0,:,l]-vac, '-k')
    ax.set_xlim(x[0],x[-1])
    ax.set_ylim(ef-2-vac,ef+2-vac)
    ax.yaxis.set_major_locator(ticker.MultipleLocator(1.0))
    #ax.set_ylim(np.min(energies)*1.1, np.max(energies)*1.1)
    ax.set_xticks(X)
    labels = [[label,r'$\Gamma$'][label=='G'] for label in labels]
    ax.set_xticklabels(labels)


@plotter()
def plot():
    fig, axes = plt.subplots(figsize=(textwidth,textwidth*0.65), nrows=2, ncols=2, gridspec_kw={'height_ratios': [1., 1.5]}, sharey=False)
    fig.subplots_adjust(wspace=.2)
    ax = axes.flatten()[0]
    # Atomic legend
    img = Image.open('legend.png')
    img = img.resize(np.array(img.size)//4, Image.ANTIALIAS)
    imagebox = OffsetImage(img, zoom=0.10)
    imagebox.image.axes = ax
    ab = AnnotationBbox(imagebox, (0.0, 0.0), xybox=(.0, 0.0), frameon=False)
    ax.add_artist(ab)
    ax.text(0.05,0.05, 'Br', fontsize=8)
    ax.text(0.05,-0.10, 'Cd', fontsize=8)
    # Before structure
    img = Image.open('closed.png')
    img = img.resize(np.array(img.size)//4, Image.ANTIALIAS)
    imagebox = OffsetImage(img, zoom=0.34)
    imagebox.image.axes = ax
    ab = AnnotationBbox(imagebox, (0.0, 0.0), xybox=(.5, 0.6), frameon=False)
    ax.add_artist(ab)
    ax.axis('off')
    # After structure
    ax = axes.flatten()[1]
    ax.axis('off')
    img = Image.open('opened.png')
    img = img.resize(np.array(img.size)//4, Image.ANTIALIAS)
    imagebox = OffsetImage(img, zoom=0.34)
    imagebox.image.axes = ax
    ab = AnnotationBbox(imagebox, (0.0, 0.0), xybox=(.5, 0.6), frameon=False)
    ax.add_artist(ab)
    # FIRST BANDS STRCUTRE
    ax = axes.flatten()[2]
    data = read_json('unresults-asr.bandstructure.json')
    path = data['bs_nosoc']['path']
    energies = data['bs_nosoc']['energies']
    ef = data['bs_nosoc']['efermi']
    vac = 4.267/1.
    plot_bands(energies, path, ax, ef, vac)
    ax.set_ylabel(r'$\varepsilon - \varepsilon_\mathrm{vac}$ [eV]')
    ax.grid(axis='x')
    ax.tick_params(axis='x', which='both', bottom=False)
    # SECOND BANDS STRCUTRE
    ax = axes.flatten()[3]
    data = read_json('results-asr.bandstructure.json')
    path = data['bs_nosoc']['path']
    energies = data['bs_nosoc']['energies']
    ef = data['bs_nosoc']['efermi']
    vac = 3.827
    plot_bands(energies, path, ax, ef, vac)
    ax.grid(axis='x')
    ax.tick_params(axis='x', which='both', bottom=False)
    plt.savefig('plot.png', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    plt.savefig('plot.pdf', dpi=300)
    #plt.show()

if __name__ == '__main__':
    plot()


==> 08-applied-many-times-TiSe2/plot.py <==
import matplotlib as mpl
mpl.use('pgf')

from ase.io import read
from ase.spectrum.band_structure import BandStructure

from asr.core import read_json

from matplotlib import pyplot as plt

from PIL import Image

from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )

import numpy as np

import os, sys

import phonopy
from phonopy.units import THzToEv

p = os.path.abspath('../')
if p not in sys.path:
    sys.path.append(p)

from rcparams import plotter, textwidth, columnwidth

@plotter()
def plot():
    fig, axes = plt.subplots(figsize=(textwidth,textwidth*0.35), nrows=1, ncols=3, sharey=False)
    #fig, axes = plt.subplots(figsize=(textwidth,textwidth*0.60), nrows=2, ncols=3, gridspec_kw={'height_ratios': [1.,1.5]}, sharey=False)
    fig.subplots_adjust(wspace=.0)
    axes = axes.flatten()

    ax = axes[0]
    atoms = read('TiSe2.json')
    phonon = phonopy.load('phonopy-TiSe2.yaml')
    path = atoms.cell.bandpath(path='GMKG', npoints=400, pbc=atoms.pbc)
    plot_bands_structure(atoms, phonon, path, [-15,40], ax)
    x, X, labels = path.get_linear_kpoint_axis()
    ax.plot([X[0],X[-1]], [0]*2, '--k', zorder=2)
    omegaG_l = phonon.get_frequencies([0,0,0]) * THzToEv * 1000
    omegaM_l = phonon.get_frequencies([0.5,0,0]) * THzToEv * 1000
    nl = omegaG_l.shape[0]
    ax.scatter([X[0]]*nl, omegaG_l, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[1]]*nl, omegaM_l, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[-1]]*nl, omegaG_l, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.set_ylabel("Phonon frequencies [meV]")
    ax.set_title(r'1T-TiSe\textsubscript{2}')


    ax = axes[1]
    atoms = read('TiSe2-push-2x2.json')
    phonon = phonopy.load('phonopy-TiSe2-2x2.yaml')
    path = atoms.cell.bandpath(npoints=400, pbc=atoms.pbc)
    plot_bands_structure(atoms, phonon, path, [-15,40], ax)
    omegaG_l = phonon.get_frequencies([0,0,0]) * THzToEv * 1000
    omegaM_l = phonon.get_frequencies([0.5,-0.5,0]) * THzToEv * 1000
    x, X, labels = path.get_linear_kpoint_axis()
    nl = omegaG_l.shape[0]
    ax.scatter([X[0]]*nl, omegaG_l, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[-2]]*nl, omegaM_l, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[-1]]*nl, omegaG_l, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.set_yticks([])
    ax.set_title(r'1T-TiSe\textsubscript{2} 2x2')

    ax = axes[2]
    atoms = read('TiSe2-push-2x2-Gamma.json')
    phonon = phonopy.load('phonopy-TiSe2-2x2-Gamma.yaml')
    path = atoms.cell.bandpath(npoints=400, pbc=atoms.pbc)
    plot_bands_structure(atoms, phonon, path, [-15,40], ax)
    omegaG_l = phonon.get_frequencies([0,0,0]) * THzToEv * 1000
    omegaX_l = phonon.get_frequencies([0,-0.5,0]) * THzToEv * 1000
    omegaY_l = phonon.get_frequencies([0.5,0,0]) * THzToEv * 1000
    x, X, labels = path.get_linear_kpoint_axis()
    nl = omegaG_l.shape[0]
    ax.scatter([X[0]]*nl, omegaG_l, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[-2]]*nl, omegaX_l, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[1]]*nl, omegaY_l, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[-1]]*nl, omegaG_l, color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.set_yticks([])
    ax.set_title(r'1T-TiSe\textsubscript{2} 2x2 + $\Gamma$')

    plt.tight_layout()

    filename = 'plot'
    plt.savefig(filename+'.png', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    plt.savefig(filename+'.pdf', dpi=300)


def plot_bands_structure(atoms, phonon, path, elim, ax):

    omega_ql = np.zeros((400, 3 * len(atoms)))

    for q, q_c in enumerate(path.kpts):
        omega_l = phonon.get_frequencies(q_c)
        omega_ql[q] = omega_l * THzToEv * 1000

    bs = BandStructure(path=path, energies=omega_ql[None, :, :], reference=0)
    bs.plot(
        ax=ax,
        color="k",
        emin=elim[0],
        emax=elim[1],
        ylabel="",
    )


if __name__ == '__main__':
    plot()


==> 09-protocol-workflow/2-cbp.py <==
from pathlib import Path

import numpy as np

import sys
import os

p = os.path.abspath('.')
if p not in sys.path:
    sys.path.append(p)

from tikz2py import draw

name = Path.cwd().parts[-1]
text = r"""

% MAIN CANVAS
\def\X{6.75}
\def\Y{9}
\draw[white, fill=white] (0,0) rectangle (\X,\Y);

\def\grid{0}
\ifnum\grid=1
\draw[red, dashed] (\X*0.5,\Y*0) -- (\X*0.5,\Y*1);            
\foreach \y in {0.1,0.2,...,0.9}{
\draw[red, dashed] (\X*0.,\Y*\y) -- (\X*1.,\Y*\y);            
}
\fi

\def\op{70}
\tikzset{pics/decision/.style args={#1 width #2 coord}{
    code = {
            \node[thick,chamfered rectangle, chamfered rectangle xsep=0.3cm,
                  text width=#1 cm, minimum height=0.1cm, yscale=1.5,
                  text centered, draw=black, fill=C1!\op] (#2) at (0,0) {};}
            }
}

\tikzset{pics/task/.style args={#1 width #2 coord #3 color}{
    code = {
            \node[thick, rounded corners=1mm,
                  text width=#1 cm, minimum height=0.3cm, yscale=2.2,
                  text centered, draw=black, fill=#3, scale=1.0] (#2) at (0,0) {};}
            }
}

\def\fs{0.59}
\def\color{black}

\tikzset{axes/.style={line width=1., decoration={markings,mark=at position 1 with {\arrow[scale=1.0,>=stealth,xshift=1]{>}}},postaction={decorate}}}

% Square 

\draw[fill=gray!20, thick, densely dashed] (\X*0.2,\Y*0.15) rectangle (\X*0.8,\Y*0.55) node[shift={(-\X*0.3,-\Y*0.38)}, scale=0.7] {CBP protocol};

\node[shift={(\X*0.5,\Y*0.925)}] (0,0) {\includegraphics[width=2.3 cm]{01-render.png}};

% Relax structure

\path (\X*0.5,\Y*0.77) pic {task={2.6 width relax coord C0!70 color}} node[\color, align=center, text width=5cm, scale=\fs] {Relax structure};
\draw[axes] ($(relax)+(0,1)$) -- (relax);

% ML classification: Dynamically stable?

\path (\X*0.5,\Y*0.64) pic {decision={2.6 width mlclass coord}} node[\color, align=center, text width=4cm, scale=\fs] {ML classification: Dynamically stable?};
\draw[axes] (relax) -- (mlclass);
\draw[axes] (mlclass) -- ($(mlclass)+(2.2,0)$) node[pos=0.5, above, scale=\fs] {NO};
\node[shift={($(mlclass)+(2.7,0)$)}] (0,0) {\includegraphics[width=8 mm]{exclude.png}};

% Calculate G-point phonons

\path (\X*0.5,\Y*0.49) pic {task={2.6 width phonons coord C0!70 color}} node[\color, align=center, text width=5cm, scale=\fs] {Calculate $\Gamma$-point phonons in a 2x2 supercell};
\draw[axes] (mlclass) -- (phonons) node[pos=0.4, right, scale=\fs] {YES};

% Unstable modes?

\path (\X*0.5,\Y*0.365) pic {decision={2.6 width unstable coord}} node[\color, align=center, text width=4cm, scale=\fs] {Unstable modes min($\tilde{\omega}_{q\lambda}^2$) < 0 ?};
\draw[axes] (phonons) -- (unstable);

% Push along

\node[shift={(\X*0.72,\Y*0.385)},black, right, pos=0.7, scale=\fs] (0,0) {NO};
\path (\X*0.5,\Y*0.24) pic {task={2.6 width push coord C0!70 color}} node[\color, align=center, text width=4.5cm, scale=\fs] {Push along the most unstable mode};
\draw[axes] (unstable) -- (push) node[black, right, pos=0.4, scale=\fs] {YES};
\draw[axes] (push) -| ($(push)+(-2.5,0)$) -- ($(relax)+(-2.5,0)$) |- (relax);

% Continue workflow

\path (\X*0.5,\Y*0.075) pic {task={2.6 width workflow coord C2!70 color}} node[\color, align=center, text width=5cm, scale=\fs] {Continue C2DB workflow};
\draw[axes] (unstable) -| ($(unstable)+(2.5,0)$) -- ($(workflow)+(2.5,0)$) |- (workflow);
"""

draw(text, scale=1., name='2-cbp-protocol', pdf=True, tex=True)


==> 09-protocol-workflow/cbp.py <==
from pathlib import Path

import numpy as np

import sys
import os

p = os.path.abspath('.')
if p not in sys.path:
    sys.path.append(p)

from tikz2py import draw

name = Path.cwd().parts[-1]
text = r"""

% MAIN CANVAS
\def\X{6.75}
\def\Y{9}
\draw[white, fill=white] (0,0) rectangle (\X,\Y);

\def\grid{0}
\ifnum\grid=1
\draw[red, dashed] (\X*0.5,\Y*0) -- (\X*0.5,\Y*1);            
\foreach \y in {0.1,0.2,...,0.9}{
\draw[red, dashed] (\X*0.,\Y*\y) -- (\X*1.,\Y*\y);            
}
\fi

\tikzset{pics/decision/.style args={#1 width #2 coord}{
    code = {
            \node[thick,chamfered rectangle, chamfered rectangle xsep=0.3cm,
                  text width=#1 cm, minimum height=0.1cm, yscale=1.5,
                  text centered, draw=black, fill=C1!100] (#2) at (0,0) {};}
            }
}

\tikzset{pics/task/.style args={#1 width #2 coord #3 color}{
    code = {
            \node[thick, rounded corners=1mm,
                  text width=#1 cm, minimum height=0.3cm, yscale=2.2,
                  text centered, draw=black, fill=#3, scale=1.0] (#2) at (0,0) {};}
            }
}

\def\fs{0.59}
\def\color{white}

\tikzset{axes/.style={line width=1., decoration={markings,mark=at position 1 with {\arrow[scale=1.0,>=stealth,xshift=1]{>}}},postaction={decorate}}}

% Square 

\draw[fill=gray!20, thick, densely dashed] (\X*0.2,\Y*0.15) rectangle (\X*0.8,\Y*0.55) node[shift={(-\X*0.3,-\Y*0.38)}, scale=0.7] {\textbf{CBP protocol}};

\node[shift={(\X*0.5,\Y*0.925)}] (0,0) {\includegraphics[width=2.3 cm]{01-render.png}};

% Relax structure

\path (\X*0.5,\Y*0.77) pic {task={2.6 width relax coord C0!100 color}} node[\color, align=center, text width=5cm, scale=\fs] {\textbf{Relax structure}};
\draw[axes] ($(relax)+(0,1)$) -- (relax);

% ML classification: Dynamically stable?

\path (\X*0.5,\Y*0.64) pic {decision={2.6 width mlclass coord}} node[white, align=center, text width=4cm, scale=\fs] {\textbf{ML classification: Dynamically stable?}};
\draw[axes] (relax) -- (mlclass);
\draw[axes] (mlclass) -- ($(mlclass)+(2.2,0)$) node[pos=0.5, above, scale=\fs] {\textbf{NO}};
\node[shift={($(mlclass)+(2.7,0)$)}] (0,0) {\includegraphics[width=8 mm]{exclude.png}};

% Calculate G-point phonons

\path (\X*0.5,\Y*0.49) pic {task={2.6 width phonons coord C0!100 color}} node[\color, align=center, text width=5cm, scale=\fs] {\textbf{Calculate} $\bm{\Gamma}$\textbf{-point phonons in a 2x2 supercell}};
\draw[axes] (mlclass) -- (phonons) node[pos=0.4, right, scale=\fs] {\textbf{YES}};

% Unstable modes?

\path (\X*0.5,\Y*0.365) pic {decision={2.6 width unstable coord}} node[white, align=center, text width=4cm, scale=\fs] {\textbf{Unstable modes min(}$\bm{\tilde{\omega}_{q\lambda}^2}$\textbf{) < 0 ?}};
\draw[axes] (phonons) -- (unstable);

% Push along

\node[shift={(\X*0.72,\Y*0.385)},black, right, pos=0.7, scale=\fs] (0,0) {\textbf{NO}};
\path (\X*0.5,\Y*0.24) pic {task={2.6 width push coord C0!100 color}} node[\color, align=center, text width=4.5cm, scale=\fs] {\textbf{Push along the most unstable mode}};
\draw[axes] (unstable) -- (push) node[black, right, pos=0.4, scale=\fs] {\textbf{YES}};
\draw[axes] (push) -| ($(push)+(-2.5,0)$) -- ($(relax)+(-2.5,0)$) |- (relax);

% Continue workflow

\path (\X*0.5,\Y*0.075) pic {task={2.6 width workflow coord C2!100 color}} node[\color, align=center, text width=5cm, scale=\fs] {\textbf{Continue C2DB workflow}};
\draw[axes] (unstable) -| ($(unstable)+(2.5,0)$) -- ($(workflow)+(2.5,0)$) |- (workflow);
"""

draw(text, scale=1., name='cbp-protocol', pdf=True, tex=True)


==> 09-protocol-workflow/tikz2py.py <==
import subprocess
import sys
import os

def draw(text, scale=1, name='test', pdf=False, tex=False):
    with open("%s.tex" % name, "w") as tex_file:
        tex_file.write(r"""
        \pdfpkresolution=2400
        \pdfpkmode={supre}
        \documentclass[margin=0mm]{standalone}
        \usepackage[T1]{fontenc}
        \usepackage[utf8]{inputenc}
        \usepackage{amsmath}
        \usepackage{amssymb}
        \usepackage{amsbsy}
        \usepackage{bm}
        \usepackage{xcolor}
        \usepackage{arydshln}
        \usepackage{bbm}
        \usepackage{concmath}
        \usepackage{empheq}
        \usepackage{braket}
        \usepackage{tikz}
        \usetikzlibrary{calc}
        \usepackage{ifthen}
        \usetikzlibrary{decorations.markings}
        \usetikzlibrary{decorations.pathmorphing,patterns}
        \usetikzlibrary{arrows}
        \usetikzlibrary{shapes.arrows, fadings}
        \usetikzlibrary{shapes.geometric}
        \usetikzlibrary{shapes.misc}
        \usetikzlibrary{positioning}
        \usepackage{amsfonts}
        \DeclareMathSymbol{\shortminus}{\mathbin}{AMSa}{"39}
        \newcommand{\ope}[1]{{\fontsize{8.}{4}\selectfont \textrm{(} #1 \textrm{)}}\,}
        \newcommand{\km}{\textbf{k}}
        \renewcommand{\r}{\vec{r}}
        \newcommand{\x}[1]{\vec{x}\ope{#1}}
        \newcommand{\q}[1]{\vec{q}}
        \renewcommand{\u}{\mathbf{u}}
        \newcommand{\R}{\vec{R}}
        \newcommand{\rv}{\mathbf{r}}
        \renewcommand{\k}{\bm{k}}
        \newcommand{\kk}{\kappa}
        \newcommand{\Sum}{\displaystyle\sum}
        \newcommand{\Frac}{\dfrac}
        \renewcommand{\P}{\textrm{P}}
        \newcommand{\A}{\textrm{A}}
        \newcommand{\E}{\textrm{E}}
        \newcommand{\X}{\textrm{X}}
        \newcommand{\Y}{\textrm{Y}}
        \newcommand{\Z}{\textrm{Z}}
        \newcommand*{\subscript}[1]{\ensuremath{_\textrm{{\scriptsize #1}}}}
        \definecolor{C0}{RGB}{31,119,180} 
        \definecolor{C1}{RGB}{255,127,14}
        \definecolor{C2}{RGB}{44,160,44}    
        \definecolor{C3}{RGB}{214,39,40}  
        \definecolor{C4}{RGB}{148,103,189}  
        \tikzstyle{every node}=[font=\fontfamily{phv}\selectfont]
        \DeclareMathSymbol{\shortminus}{\mathbin}{AMSa}{"39}
        \begin{document}
        \begin{tikzpicture}[scale="""+''.join(str(scale)) +"""]
        """+ ''.join(text) +"""
        \end{tikzpicture}
        \end{document}
        """)

    subprocess.call(["pdflatex", "%s.tex" % name])
    subprocess.call(["pdftocairo", "-png", "-r", "900", "-transp", "%s.pdf" % name, "%s" % name])

    delete = ['.log','.aux']

    if not pdf:
        delete.append('.pdf')
    if not tex:
        delete.append('.tex')
 
    for ext in delete:
         os.remove("%s" % name + ext)


==> 10-internal-points-CoTe2/plot.py <==
import matplotlib as mpl
mpl.use('pgf')

from ase.io import read
from ase.spectrum.band_structure import BandStructure

from asr.core import read_json

from matplotlib import pyplot as plt

from PIL import Image

from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )

import numpy as np

import os, sys

import phonopy
from phonopy.units import THzToEv

p = os.path.abspath('../')
if p not in sys.path:
    sys.path.append(p)

from rcparams import plotter, textwidth, columnwidth

@plotter()
def plot():
    fig, axes = plt.subplots(figsize=(textwidth,textwidth*0.65), nrows=2, ncols=2, gridspec_kw={'height_ratios': [1.,1.5]}, sharey=False)
    fig.subplots_adjust(wspace=.0)
    axes = axes.flatten()

    ax = axes.flatten()[0]
    # Atomic legend
    img = Image.open('legend.png')
    img = img.resize(np.array(img.size)//4, Image.ANTIALIAS)
    imagebox = OffsetImage(img, zoom=0.10)
    imagebox.image.axes = ax
    ab = AnnotationBbox(imagebox, (0.0, 0.0), xybox=(.0, 0.0), frameon=False)
    ax.add_artist(ab)
    ax.text(0.05,0.05, 'Te', fontsize=8)
    ax.text(0.05,-0.10, 'Co', fontsize=8)
    ax.axis('off')
    img = Image.open('render-CoTe2.png')
    img = img.resize(np.array(img.size)//4, Image.ANTIALIAS)
    imagebox = OffsetImage(img, zoom=0.34)
    imagebox.image.axes = ax
    ab = AnnotationBbox(imagebox, (0.0, 0.0), xybox=(0.5, 0.5), frameon=False)
    ax.add_artist(ab)

    ax = axes.flatten()[1]
    ax.axis('off')
    img = Image.open('render-CoTe2-3x3.png')
    img = img.resize(np.array(img.size)//4, Image.ANTIALIAS)
    imagebox = OffsetImage(img, zoom=0.34)
    imagebox.image.axes = ax
    ab = AnnotationBbox(imagebox, (0.0, 0.0), xybox=(0.5, 0.5), frameon=False)
    ax.add_artist(ab)

    ax = axes[2]
    atoms = read('CoTe2.json')
    phonon = phonopy.load('phonopy-CoTe2.yaml')
    path = atoms.cell.bandpath(path='GMKG', npoints=400, pbc=atoms.pbc)
    plot_bands_structure(atoms, phonon, path, ax)
    #phonon = phonopy.load('cote2-2N.yaml')
    #plot_bands_structure2(atoms, phonon, path, ax)
    ax.set_ylabel("Phonon frequencies [meV]")

    ax = axes[3]
    atoms = read('CoTe2-3x3.json')
    phonon = phonopy.load('phonopy-CoTe2-3x3.yaml')
    path = atoms.cell.bandpath(npoints=400, pbc=atoms.pbc)
    plot_bands_structure(atoms, phonon, path, ax)
    ax.set_yticks([])

    plt.tight_layout()

    filename = 'plot'
    plt.savefig(filename+'.png', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    plt.savefig(filename+'.pdf', dpi=300)


def plot_bands_structure(atoms, phonon, path, ax):

    omega_ql = np.zeros((400, 3 * len(atoms)))

    for q, q_c in enumerate(path.kpts):
        omega_l = phonon.get_frequencies(q_c)
        omega_ql[q] = omega_l * THzToEv * 1000

    bs = BandStructure(path=path, energies=omega_ql[None, :, :], reference=0)
    bs.plot(
        ax=ax,
        color="k",
        emin=-6,
        emax=34,
        ylabel="",
    )
    K = np.array([0.3333,0.3333,0])
    for n, q in enumerate(path.kpts):
        if ((q - K)**2).sum() <= 0.01**2:
            Q = n
            print(n, q)
    nl = omega_ql.shape[1]
    x, X, labels = path.get_linear_kpoint_axis()
    ax.scatter([X[2]]*nl, omega_ql[Q,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[0]]*nl, omega_ql[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[-1]]*nl, omega_ql[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')


def plot_bands_structure2(atoms, phonon, path, ax):

    omega_ql = np.zeros((400, 3 * len(atoms)))

    for q, q_c in enumerate(path.kpts):
        omega_l = phonon.get_frequencies(q_c)
        omega_ql[q] = omega_l * THzToEv * 1000

    bs = BandStructure(path=path, energies=omega_ql[None, :, :], reference=0)
    bs.plot(
        ax=ax,
        color="C3",
        emin=-6,
        emax=34,
        ylabel="",
    )
    M = np.array([0.5,0,0])
    for n, q in enumerate(path.kpts):
        if ((q - M)**2).sum() <= 0.01**2:
            Q = n
            print(n, q)
    nl = omega_ql.shape[1]
    x, X, labels = path.get_linear_kpoint_axis()
    ax.scatter([X[1]]*nl, omega_ql[Q,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[0]]*nl, omega_ql[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')
    ax.scatter([X[-1]]*nl, omega_ql[0,:], color='C1', zorder=3, alpha=1.0, linewidth=0.5, edgecolor='k')


if __name__ == '__main__':
    plot()


==> SI-interpolation/plot.py <==
import matplotlib as mpl
mpl.use('pgf')

from ase import Atoms
from ase.io import read
from ase.spectrum.band_structure import BandStructure
from ase.visualize import view

from asr.core import read_json

from matplotlib import pyplot as plt

from PIL import Image

from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )

import numpy as np

import os, sys

import phonopy
from phonopy.units import THzToEv

p = os.path.abspath('../')
if p not in sys.path:
    sys.path.append(p)

from rcparams import plotter, textwidth, columnwidth


@plotter()
def plot():
    fig, ax = plt.subplots(figsize=(columnwidth, columnwidth*0.8), nrows=1, ncols=1, sharey=False)
    #fig, axes = plt.subplots(figsize=(textwidth,textwidth*0.60), nrows=2, ncols=3, gridspec_kw={'height_ratios': [1.,1.5]}, sharey=False)
    fig.subplots_adjust(wspace=.0)

    full = read_json('full.json')
    fullomega_kl = full['omega_kl'] 
    interp = read_json('2x2.json')
    interpomega_kl = interp['omega_kl']

    for n, q in enumerate(interp['path'].kpts):
        print(n, q)
    
    bs = BandStructure(path=full['path'], energies=fullomega_kl[None, :, :], reference=0)
    bs.plot(
        ax=ax,
        color="k",
        zorder=1,
        label='full',
    )

    bs = BandStructure(path=interp['path'], energies=interpomega_kl[None, :, :], reference=0)
    bs.plot(
        ax=ax,
        color="C3",
        emin=-12,
        emax=35,
        ylabel="Phonon frequencies [meV]",
        zorder=1,
        label='interp',
    )

    nl = interp['omega_kl'].shape[-1]
    x, X, labels = interp['path'].get_linear_kpoint_axis()
    ax.scatter([X[1]]*nl, interpomega_kl[36], color='C1', zorder=4, alpha=1, linewidth=0.5, edgecolor='k')
    ax.scatter([X[0]]*nl, interpomega_kl[0], color='C1', zorder=4, alpha=1, linewidth=0.5, edgecolor='k')
    ax.scatter([X[-1]]*nl, interpomega_kl[-1], color='C1', zorder=4, alpha=1, linewidth=0.5, edgecolor='k', label='CBP')

    ax.legend(loc='upper center', ncol=3)
    ax.grid(axis='x', zorder=0)
    ax.set_axisbelow(True)
    plt.tight_layout()

    filename = 'plot'
    plt.savefig(filename+'.png', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    plt.savefig(filename+'.pdf', dpi=300)


def phonopy_toatoms(phonon):
    cell = phonon.unitcell
    atoms = Atoms(symbols=cell.get_chemical_symbols(),
                  scaled_positions=cell.get_scaled_positions(),
                  cell=cell.get_cell(),
                  pbc=[1,1,0])
    return atoms


def plot_bands_structure(atoms, phonon, path, ax):

    omega_ql = np.zeros((400, 3 * len(atoms)))

    for q, q_c in enumerate(path.kpts):
        omega_l = phonon.get_frequencies(q_c)
        omega_ql[q] = omega_l * THzToEv * 1000

    bs = BandStructure(path=path, energies=omega_ql[None, :, :], reference=0)
    bs.plot(
        ax=ax,
        color="k",
        emin=np.min(omega_ql)*1.3,
        emax=np.max(omega_ql)*1.1,
        ylabel="",
    )


if __name__ == '__main__':

    plot()


==> SI-nac-corrections/plot.py <==
import matplotlib as mpl
mpl.use('pgf')

from ase import Atoms
from ase.io import read
from ase.spectrum.band_structure import BandStructure
from ase.visualize import view

from asr.core import read_json

from matplotlib import pyplot as plt

from PIL import Image

from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)
from matplotlib.offsetbox import (TextArea, DrawingArea, OffsetImage,
                                  AnnotationBbox )

import numpy as np

import os, sys

import phonopy
from phonopy.units import THzToEv

p = os.path.abspath('../')
if p not in sys.path:
    sys.path.append(p)

from rcparams import plotter, textwidth, columnwidth


@plotter()
def plot():
    fig, ax = plt.subplots(figsize=(columnwidth, columnwidth*0.8), nrows=1, ncols=1, sharey=False)
    #fig, axes = plt.subplots(figsize=(textwidth,textwidth*0.60), nrows=2, ncols=3, gridspec_kw={'height_ratios': [1.,1.5]}, sharey=False)
    fig.subplots_adjust(wspace=.0)

    full = read_json('full.json')
    fullomega_kl = full['omega_kl'] * 1000
    nonac = read_json('2x2.json')
    nonacomega_kl = nonac['omega_kl'] * 1000
    nac = read_json('nac-2x2.json')
    nacomega_kl = nac['omega_kl'] * 1000

    print(nonac['path'])
    
    bs = BandStructure(path=full['path'], energies=fullomega_kl[None, :, :], reference=0)
    bs.plot(
        ax=ax,
        color="k",
        emin=np.min(fullomega_kl)*1.3,
        emax=np.max(fullomega_kl)*1.3,
        ylabel="Phonon frequencies [meV]",
        zorder=1,
    )

    for n, q in enumerate(nonac['path'].kpts):
        print(n, q)
    nl = nonac['omega_kl'].shape[-1]
    x, X, labels = nonac['path'].get_linear_kpoint_axis()
    ax.scatter([X[1]]*nl, nonacomega_kl[165], color='C0', marker='d', zorder=4, alpha=1, linewidth=0.5, edgecolor='k')
    ax.scatter([X[0]]*nl, nonacomega_kl[0], color='C0', marker='d', zorder=4, alpha=1, linewidth=0.5, edgecolor='k')
    ax.scatter([X[-1]]*nl, nonacomega_kl[-1], color='C0', marker='d', zorder=4, alpha=1, linewidth=0.5, edgecolor='k', label='CBP')
    ax.scatter([X[1]]*nl, nacomega_kl[165], color='C1', zorder=3, alpha=1, linewidth=0.5, edgecolor='k')
    ax.scatter([X[0]]*nl, nacomega_kl[0], color='C1', zorder=3, alpha=1, linewidth=0.5, edgecolor='k')
    ax.scatter([X[-1]]*nl, nacomega_kl[-1], color='C1', zorder=3, linewidth=0.5, edgecolor='k', label='CBP@NAC')

    ax.legend(loc='upper center', ncol=2)
    ax.grid(axis='x', zorder=0)
    ax.set_axisbelow(True)
    plt.tight_layout()

    filename = 'plot'
    plt.savefig(filename+'.png', bbox_inches = 'tight', pad_inches = 0.1, dpi=300)
    plt.savefig(filename+'.pdf', dpi=300)


def phonopy_toatoms(phonon):
    cell = phonon.unitcell
    atoms = Atoms(symbols=cell.get_chemical_symbols(),
                  scaled_positions=cell.get_scaled_positions(),
                  cell=cell.get_cell(),
                  pbc=[1,1,0])
    return atoms


def plot_bands_structure(atoms, phonon, path, ax):

    omega_ql = np.zeros((400, 3 * len(atoms)))

    for q, q_c in enumerate(path.kpts):
        omega_l = phonon.get_frequencies(q_c)
        omega_ql[q] = omega_l * THzToEv * 1000

    bs = BandStructure(path=path, energies=omega_ql[None, :, :], reference=0)
    bs.plot(
        ax=ax,
        color="k",
        emin=np.min(omega_ql)*1.3,
        emax=np.max(omega_ql)*1.1,
        ylabel="",
    )


if __name__ == '__main__':

    plot()


==> rcparams.py <==
"""Functionality to decorate plotting functionality in updated defaults."""
from matplotlib import rcParams
import matplotlib as mpl
# Customized rc parameters for the c2db_2.0 paper
mpl.use('pgf')
pgf_with_latex = {
        "pgf.texsystem": "pdflatex",
        "font.family": "sans-serif",
        "text.usetex": False,
        "pgf.preamble": [
            r"\usepackage[utf8x]{inputenc}",
            r"\usepackage{tgheros}",
            r"\usepackage[T1]{fontenc}"
            ],
        "font.size": 8,
        "axes.labelsize": 8,
        "legend.fontsize": 7,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "axes.titlesize": 8,
        "axes.linewidth": 0.5,
        "xtick.major.width": 0.5,
        "xtick.minor.width": 0.5,
        "ytick.major.width": 0.5,
        "ytick.minor.width": 0.5,
        "lines.markersize": 4,
        "lines.markeredgewidth": 0.5,
        "lines.linewidth": 1.0,
        }

# Provide rcParams for imports
mpl.rcParams.update(pgf_with_latex)
# Provide columnwidth and textwidth for iop template
columnwidth = 3.13  # in inches
textwidth = 6.75  # in inches

def plotter(rcp=pgf_with_latex):
    """Decorator pattern for matplotlib plotters."""
    def decorator(plotter):
        return rcParamsDecorator(rcp, plotter)
    return decorator


class rcParamsDecorator:
    """Decorator class for matplotlib plotting methods."""
    def __init__(self, rcp, plotter):
        """Initiate rcParamsDecorator.

        Parameters
        ----------
        rcp : dict
            values to be updated from default rcParams
        plotter : function
            plotting method to decorate with custom rcParams
        """
        self._rcp = rcp
        self._plotter = plotter

    def __call__(self, *args, **kwargs):
        """Make plotter call with updated rcParams."""
        from matplotlib import rcParams
        rcParams.update(self._rcp)
        return self._plotter(*args, **kwargs)

